No go for a flow

We prove that a very large class of $15502$ general Argyres-Douglas theories cannot admit a UV lagrangian which flows to them via the Maruyoshi-Song supersymmetry enhancement mechanism. We do so by developing a computer program which brute-force lists, for any given 4d $\mathcal{N}=2$ superconformal theory $\mathcal{T}_{\text{IR}}$, all possible UV candidate superconformal lagrangians $\mathcal{T}_{\text{UV}}$ satisfying some necessary criteria for the supersymmetry enhancement to happen. We argue that this is enough evidence to conjecture that it is impossible, in general, to find new examples of Maruyoshi-Song lagrangians for generalized Argyres-Douglas theories. All lagrangians already known are, on the other hand, recovered and confirmed in our scan. Finally, we also develop another program to compute efficiently Coulomb branch spectrum, masses, couplings and central charges for $(G,G')$ Argyres-Douglas theories of arbitrarily high rank.

==> anc/GGp_RAC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     79656,       1867]
NotebookOptionsPosition[     78601,       1838]
NotebookOutlinePosition[     78990,       1855]
CellTagsIndexPosition[     78947,       1852]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["GGp", "Title",
 CellChangeTimes->{{3.782541346587509*^9, 3.7825413562088842`*^9}, {
  3.7828149532393084`*^9, 
  3.782814956500634*^9}},ExpressionUUID->"e376cfbf-e43e-4fa9-bd96-\
34113d0f0202"],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.782037873004973*^9, 3.782037887948745*^9}, {
  3.782466853602132*^9, 
  3.782466856593945*^9}},ExpressionUUID->"e377c564-4794-48ad-997b-\
551292c93593"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"G_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{"G", ",", "AA", ",", 
       RowBox[{"n", "+", "1"}], ",", "BB", ",", 
       RowBox[{"2", "n"}], ",", "CC", ",", 
       RowBox[{"2", "n"}], ",", "DD", ",", 
       RowBox[{
        RowBox[{"2", "n"}], "-", "2"}], ",", "EE", ",", 
       RowBox[{"Switch", "[", 
        RowBox[{
        "n", ",", "6", ",", "12", ",", "7", ",", "18", ",", "8", ",", "30", 
         ",", "_", ",", "0"}], "]"}], ",", "FF", ",", "12", ",", "GG", ",", 
       "6", ",", "_", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WG", "[", 
      RowBox[{"G_", ",", "n_", ",", "x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{"G", ",", "AA", ",", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}], "+", 
        RowBox[{"y", "^", "2"}]}], ",", "DD", ",", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], "+", 
        RowBox[{"x", "*", 
         RowBox[{"y", "^", "2"}]}]}], ",", "EE", ",", 
       RowBox[{"Switch", "[", 
        RowBox[{"n", ",", "6", ",", 
         RowBox[{
          RowBox[{"x", "^", "3"}], "+", 
          RowBox[{"y", "^", "4"}]}], ",", "7", ",", 
         RowBox[{
          RowBox[{"x", "^", "3"}], "+", 
          RowBox[{"x", "*", 
           RowBox[{"y", "^", "3"}]}]}], ",", "8", ",", 
         RowBox[{
          RowBox[{"x", "^", "3"}], "+", 
          RowBox[{"y", "^", "5"}]}], ",", "_", ",", "0"}], "]"}], ",", "_", 
       ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{
      "G_", ",", "n_", ",", "Gp_", ",", "m_", ",", "x_", ",", "y_", ",", "z_",
        ",", "w_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"WG", "[", 
       RowBox[{"G", ",", "n", ",", "x", ",", "y"}], "]"}], "+", 
      RowBox[{"WG", "[", 
       RowBox[{"Gp", ",", "m", ",", "z", ",", "w"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Wmon", "[", 
      RowBox[{
      "G_", ",", "n_", ",", "Gp_", ",", "m_", ",", "tdimx_", ",", "tdimy_", 
       ",", "tdimz_", ",", "tdimw_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
         ",", "dimz1", ",", "dimw1", ",", "W1", ",", "res"}], "}"}], ",", 
       RowBox[{
        RowBox[{"G1", "=", "G"}], ";", 
        RowBox[{"n1", "=", "n"}], ";", 
        RowBox[{"Gp1", "=", "Gp"}], ";", 
        RowBox[{"m1", "=", "m"}], ";", 
        RowBox[{"dimx1", "=", "tdimx"}], ";", 
        RowBox[{"dimy1", "=", "tdimy"}], ";", 
        RowBox[{"dimz1", "=", "tdimz"}], ";", 
        RowBox[{"dimw1", "=", "tdimw"}], ";", 
        RowBox[{"W1", "=", 
         RowBox[{"W", "[", 
          RowBox[{
          "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
           ",", "dimz1", ",", "dimw1"}], "]"}]}], ";", 
        RowBox[{"res", "=", 
         RowBox[{"MonomialList", "[", 
          RowBox[{"Expand", "[", "W1", "]"}], "]"}]}], ";", "res"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expmonW", "[", 
      RowBox[{
      "G_", ",", "n_", ",", "Gp_", ",", "m_", ",", "tdimx_", ",", "tdimy_", 
       ",", "tdimz_", ",", "tdimw_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
         ",", "dimz1", ",", "dimw1", ",", "Wmon1", ",", "res"}], "}"}], ",", 
       RowBox[{
        RowBox[{"G1", "=", "G"}], ";", 
        RowBox[{"n1", "=", "n"}], ";", 
        RowBox[{"Gp1", "=", "Gp"}], ";", 
        RowBox[{"m1", "=", "m"}], ";", 
        RowBox[{"dimx1", "=", "tdimx"}], ";", 
        RowBox[{"dimy1", "=", "tdimy"}], ";", 
        RowBox[{"dimz1", "=", "tdimz"}], ";", 
        RowBox[{"dimw1", "=", "tdimw"}], ";", 
        RowBox[{"Wmon1", "=", 
         RowBox[{"Wmon", "[", 
          RowBox[{
          "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
           ",", "dimz1", ",", "dimw1"}], "]"}]}], ";", 
        RowBox[{"res", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"Wmon1", ",", "dimx1"}], "]"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"Wmon1", ",", "dimy1"}], "]"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"Wmon1", ",", "dimz1"}], "]"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"Wmon1", ",", "dimw1"}], "]"}]}], "}"}]}], ";", "res"}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"homcuv", "[", 
      RowBox[{
      "G_", ",", "n_", ",", "Gp_", ",", "m_", ",", "tdimx_", ",", "tdimy_", 
       ",", "tdimz_", ",", "tdimw_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
         ",", "dimz1", ",", "dimw1", ",", "expWmon1", ",", "res"}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"G1", "=", "G"}], ";", 
        RowBox[{"n1", "=", "n"}], ";", 
        RowBox[{"Gp1", "=", "Gp"}], ";", 
        RowBox[{"m1", "=", "m"}], ";", 
        RowBox[{"dimx1", "=", "tdimx"}], ";", 
        RowBox[{"dimy1", "=", "tdimy"}], ";", 
        RowBox[{"dimz1", "=", "tdimz"}], ";", 
        RowBox[{"dimw1", "=", "tdimw"}], ";", 
        RowBox[{"expWmon1", "=", 
         RowBox[{"expmonW", "[", 
          RowBox[{
          "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
           ",", "dimz1", ",", "dimw1"}], "]"}]}], ";", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"Transpose", "[", "expWmon1", "]"}], ".", 
          RowBox[{"{", 
           RowBox[{"dimx1", ",", "dimy1", ",", "dimz1", ",", "dimw1"}], 
           "}"}]}]}], ";", "res"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Eqhomo", "[", 
      RowBox[{
      "G_", ",", "n_", ",", "Gp_", ",", "m_", ",", "dimx_", ",", "dimy_", ",",
        "dimz_", ",", "dimw_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
         ",", "dimz1", ",", "dimw1", ",", "homcuv1", ",", "res"}], "}"}], ",", 
       RowBox[{
        RowBox[{"G1", "=", "G"}], ";", 
        RowBox[{"n1", "=", "n"}], ";", 
        RowBox[{"Gp1", "=", "Gp"}], ";", 
        RowBox[{"m1", "=", "m"}], ";", 
        RowBox[{"dimx1", "=", "dimx"}], ";", 
        RowBox[{"dimy1", "=", "dimy"}], ";", 
        RowBox[{"dimz1", "=", "dimz"}], ";", 
        RowBox[{"dimw1", "=", "dimw"}], ";", 
        RowBox[{"homcuv1", "=", 
         RowBox[{"homcuv", "[", 
          RowBox[{
          "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "dimx1", ",", "dimy1", 
           ",", "dimz1", ",", "dimw1"}], "]"}]}], ";", 
        RowBox[{"res", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "<", "j"}], ",", 
             RowBox[{
              RowBox[{"homcuv1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"homcuv1", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
        "res"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gradexp", "[", "grad_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"grad", ",", "x"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{"grad", ",", "y"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{"grad", ",", "z"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{"grad", ",", "w"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"modgradexp", "[", "modgrad_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"modgrad", ",", "x"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{"modgrad", ",", "y"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{"modgrad", ",", "z"}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{"modgrad", ",", "w"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Eqform", "[", 
      RowBox[{
      "dimx_", ",", "dimy_", ",", "dimz_", ",", "dimw_", ",", "modgrad_"}], 
      "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "dimx1", ",", "dimy1", ",", "dimz1", ",", "dimw1", ",", "modgrad1", 
         ",", "modgradexp1", ",", "res"}], "}"}], ",", 
       RowBox[{
        RowBox[{"dimx1", "=", "dimx"}], ";", 
        RowBox[{"dimy1", "=", "dimy"}], ";", 
        RowBox[{"dimz1", "=", "dimz"}], ";", 
        RowBox[{"dimw1", "=", "dimw"}], ";", 
        RowBox[{"modgrad1", "=", "modgrad"}], ";", 
        RowBox[{"modgradexp1", "=", 
         RowBox[{"modgradexp", "[", "modgrad1", "]"}]}], ";", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dimx1", "+", "dimy1", "+", "dimz1", "+", "dimw1"}], 
            ")"}], 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", "modgradexp1", "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"dimx1", ",", "dimy1", ",", "dimz1", ",", "dimw1"}], 
            "}"}]}], "-", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "4", "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"dimx1", ",", "dimy1", ",", "dimz1", ",", "dimw1"}], 
            "}"}]}]}]}], ";", "res"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RAC", "[", 
      RowBox[{"G_", ",", "n_", ",", "Gp_", ",", "m_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "grad", ",", "x", ",", 
         "y", ",", "z", ",", "w", ",", "stringimported", ",", "string", ",", 
         "list", ",", "list2", ",", "list3", ",", "list4", ",", "modgrad", 
         ",", "solve", ",", "sol", ",", "list5", ",", "res", ",", "dimx", ",",
          "dimy", ",", "dimz", ",", "dimw", ",", "Resolution", ",", "q", ",", 
         "CB", ",", "Mass", ",", "ZerotoOnedimop", ",", 
         "LengthZerotoOnedimop", ",", "OnetoTwodimop", ",", 
         "LengthOnetoTwodimop", ",", "r", ",", "f", ",", "checking", ",", 
         "LengthMass", ",", "RA", ",", "RB", ",", "a", ",", "c", ",", "dimH", 
         ",", "listofgroups", ",", "ntuples", ",", "efflistofgroups", ",", 
         "linearquiver"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G1", "=", "G"}], ";", "\[IndentingNewLine]", 
        RowBox[{"n1", "=", "n"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Gp1", "=", "Gp"}], ";", "\[IndentingNewLine]", 
        RowBox[{"m1", "=", "m"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Expand", "[", 
         RowBox[{"W", "[", 
          RowBox[{
          "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "x", ",", "y", ",", 
           "z", ",", "w"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"grad", "=", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"W", "[", 
            RowBox[{
            "G1", ",", "n1", ",", "Gp1", ",", "m1", ",", "x", ",", "y", ",", 
             "z", ",", "w"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}], "}"}]}], 
          "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Compute", " ", "the", " ", "gradient"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Put", "[", 
         RowBox[{
          RowBox[{"OutputForm", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
            "\"\<R=CC[x,y,z,w,Degrees=>{{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,\
1}}] \\nI=ideal\>\"", ",", " ", 
             RowBox[{"StringReplace", "[", 
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{"grad", ",", "InputForm"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\"\<{\>\"", "->", "\"\<(\>\""}], ",", 
                 RowBox[{"\"\<}\>\"", "->", "\"\<)\>\""}], ",", 
                 RowBox[{"\"\<{\>\"", "->", "\"\<(\>\""}], ",", 
                 RowBox[{"\"\<}\>\"", "->", "\"\<)\>\""}]}], "}"}]}], "]"}], 
             ",", 
             RowBox[{
             "\"\<\\nhf=reduceHilbert hilbertSeries I\\nnumenhf=numerator(hf)\
\\nuse ring numerator \
hf;\\nsubnumehf=sub(numenhf,{T_0=>x,T_1=>y,T_2=>z,T_3=>w})\\n\\\"M2outputN\>\"\
", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"n1", ",", "InputForm"}], "]"}], "<>", "\"\<M\>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"m1", ",", "InputForm"}], "]"}], "<>", 
              "\"\<\\\" << toString subnumehf << close\n\>\""}]}], "]"}], 
           "]"}], ",", 
          RowBox[{"\"\<MathematicaoutputN\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n1", ",", "InputForm"}], "]"}], "<>", "\"\<M\>\"", "<>", 
           
           RowBox[{"ToString", "[", 
            RowBox[{"m1", ",", "InputForm"}], "]"}]}]}], "]"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "Create", " ", "the", " ", "file", " ", "that", " ", "Macaulay", " ",
           "should", " ", "read"}], "*)"}], "\n", "\n", "\n", 
        RowBox[{"RunProcess", "[", 
         RowBox[{"$SystemShell", ",", "All", ",", 
          RowBox[{"\"\<M2 -e 'load \\\"MathematicaoutputN\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n1", ",", "InputForm"}], "]"}], "<>", "\"\<M\>\"", "<>", 
           
           RowBox[{"ToString", "[", 
            RowBox[{"m1", ",", "InputForm"}], "]"}], "<>", 
           "\"\<\\\"'\>\""}]}], "]"}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Call", " ", "Macaulay2", " ", "from", " ", "terminal", " ", "and", 
           " ", "load", " ", "the", " ", "file"}], ",", " ", 
          RowBox[{
          "then", " ", "same", " ", "the", " ", "output", " ", "in", " ", 
           "another", " ", "file"}]}], "*)"}], "\n", "\n", 
        RowBox[{"stringimported", "=", 
         RowBox[{"Import", "[", 
          RowBox[{"\"\<M2outputN\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n1", ",", "InputForm"}], "]"}], "<>", "\"\<M\>\"", "<>", 
           
           RowBox[{"ToString", "[", 
            RowBox[{"m1", ",", "InputForm"}], "]"}]}], "]"}]}], ";", "\n", 
        "\n", 
        RowBox[{"string", "=", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"stringimported", ",", "InputForm"}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "Make", " ", "Mathematica", " ", "to", " ", "read", " ", "the", " ", 
          "file", " ", "from", " ", "Macaulay"}], "*)"}], "\n", "\n", 
        RowBox[{"RunProcess", "[", 
         RowBox[{"$SystemShell", ",", "All", ",", " ", 
          RowBox[{"\"\<mv M2outputN\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n1", ",", "InputForm"}], "]"}], "<>", "\"\<M\>\"", "<>", 
           
           RowBox[{"ToString", "[", 
            RowBox[{"m1", ",", "InputForm"}], "]"}], "<>", 
           "\"\< MathematicaM2files/\>\""}]}], "]"}], ";", "\n", 
        RowBox[{"RunProcess", "[", 
         RowBox[{"$SystemShell", ",", "All", ",", " ", 
          RowBox[{"\"\<mv MathematicaoutputN\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n1", ",", "InputForm"}], "]"}], "<>", "\"\<M\>\"", "<>", 
           
           RowBox[{"ToString", "[", 
            RowBox[{"m1", ",", "InputForm"}], "]"}], "<>", 
           "\"\< MathematicaM2files/\>\""}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"list", "=", 
         RowBox[{"MonomialList", "[", "string", "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Useful", " ", "but", " ", "generalizable", " ", "list"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"list2", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"list", ",", "x"}], "]"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"list", ",", "y"}], "]"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"list", ",", "z"}], "]"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"list", ",", "w"}], "]"}]}], "}"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Useful", " ", "but", " ", "generalizable", " ", "list"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"list3", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"list2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"list2", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"list2", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"list2", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"list2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Useful", " ", "but", " ", "generalizable", " ", "list"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"list4", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"list3", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "dimx"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"list3", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "dimy"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"list3", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "dimz"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"list3", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], "dimw"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list3", "]"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Useful", " ", "but", " ", "generalizable", " ", "list"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"modgrad", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MonomialList", "[", 
             RowBox[{"grad", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Useful", " ", "but", " ", "generalizable", " ", "list"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sol", "=", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Eqhomo", "[", 
               RowBox[{
               "G", ",", "n", ",", "Gp", ",", "m", ",", "dimx", ",", "dimy", 
                ",", "dimz", ",", "dimw"}], "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Eqform", "[", 
               RowBox[{
               "dimx", ",", "dimy", ",", "dimz", ",", "dimw", ",", 
                "modgrad"}], "]"}], "\[Equal]", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"dimx", ",", "dimy", ",", "dimz", ",", "dimw"}], "}"}]}], 
          "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "Find", " ", "the", " ", "dimensions", " ", "of", " ", "the", " ", 
          "operators", " ", "or", " ", "couplings"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"list5", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"list4", "/.", "sol"}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Useful", " ", "but", " ", "generalizable", " ", "list"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"gradexp", "[", "grad", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", "1"}], ")"}], 
                   "*", "dimx"}], "/.", "sol"}], ")"}], "-", 
                RowBox[{"list5", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "\[Equal]", "q"}], ",", 
              RowBox[{"{", "q", "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "list5", "]"}]}], "}"}]}], "]"}], 
          "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Useful", " ", "but", " ", "generalizable", " ", "list"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Resolution", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"q", "/.", 
            RowBox[{"res", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}]}], " ", 
        ";", 
        RowBox[{"(*", 
         RowBox[{
         "Find", " ", "the", " ", "dimensions", " ", "of", " ", "the", " ", 
          "operators", " ", "or", " ", "couplings"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"CB", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"Resolution", ",", 
           RowBox[{
            RowBox[{"#", ">", "1"}], "&"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"CB", " ", "operators"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Mass", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"Resolution", ",", 
           RowBox[{
            RowBox[{"#", "==", "1"}], "&"}]}], "]"}]}], ";", 
        RowBox[{"(*", "Masses", " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ZerotoOnedimop", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"Resolution", ",", 
            RowBox[{
             RowBox[{"And", "[", 
              RowBox[{
               RowBox[{"#", "\[GreaterEqual]", "0"}], ",", 
               RowBox[{"#", "<", "1"}]}], "]"}], "&"}]}], "]"}], "]"}]}], ";",
         " ", 
        RowBox[{"(*", 
         RowBox[{
         "Operators", " ", "with", " ", "dimensions", " ", "from", " ", "0", 
          " ", "to", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"LengthZerotoOnedimop", "=", 
         RowBox[{"Length", "[", "ZerotoOnedimop", "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "Lengths", " ", "array", " ", "of", " ", "operators", " ", "with", 
          " ", "dimensions", " ", "from", " ", "0", " ", "to", " ", "1"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"OnetoTwodimop", "=", 
         RowBox[{"ReverseSort", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"Resolution", ",", 
            RowBox[{
             RowBox[{"And", "[", 
              RowBox[{
               RowBox[{"#", ">", "1"}], ",", 
               RowBox[{"#", "\[LessEqual]", "2"}]}], "]"}], "&"}]}], "]"}], 
          "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "Operators", " ", "with", " ", "dimensions", " ", "from", " ", "1", 
          " ", "to", " ", "2"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"LengthOnetoTwodimop", "=", 
         RowBox[{"Length", "[", "OnetoTwodimop", "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "Lengths", " ", "array", " ", "of", " ", "operators", " ", "with", 
          " ", "dimensions", " ", "from", " ", "0", " ", "to", " ", "1"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"r", "=", 
         RowBox[{"Length", "[", "CB", "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Rank", " ", "of", " ", "the", " ", "CB"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"f", "=", 
         RowBox[{"Count", "[", 
          RowBox[{"CB", ",", 
           RowBox[{"Min", "[", "CB", "]"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "Number", " ", "of", " ", "CB", " ", "operator", " ", "with", " ", 
          "minimal", " ", "dimension"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"checking", "=", 
         RowBox[{
          RowBox[{"m1", " ", "n1"}], " ", "-", 
          RowBox[{"2", "r"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"LengthMass", " ", "=", 
         RowBox[{"Length", "[", "Mass", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"RA", "=", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"CB", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "CB", "]"}]}], "}"}]}], "]"}], "-", 
          "r"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"R", 
          RowBox[{"(", "A", ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"RB", "=", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"G1", ",", "n1"}], "]"}], "*", 
          RowBox[{"h", "[", 
           RowBox[{"Gp1", ",", "m1"}], "]"}], "*", "n1", "*", 
          RowBox[{"m1", "/", 
           RowBox[{"(", 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"G1", ",", "n1"}], "]"}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"Gp1", ",", "m1"}], "]"}]}], ")"}]}], ")"}]}]}]}], 
        ";", " ", 
        RowBox[{"(*", 
         RowBox[{"R", 
          RowBox[{"(", "B", ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"a", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "4"}], "RA"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "6"}], "RB"}], "+", 
          RowBox[{"5", 
           RowBox[{"r", "/", "24"}]}]}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"a", " ", "infrared"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "3"}], " ", "RB"}], "+", 
          RowBox[{"r", "/", "6"}]}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"c", " ", "infrared"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"dimH", "=", 
         RowBox[{"24", 
          RowBox[{"(", 
           RowBox[{"c", "-", "a"}], ")"}]}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Dimension", " ", "of", " ", "HB"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", 
          RowBox[{
          "\"\<CB operators= \>\"", " ", ",", " ", "CB", ",", " ", 
           "\"\<Masses= \>\"", ",", " ", "Mass", ",", " ", 
           "\"\<Rank CB= \>\"", ",", "r", ",", "\"\<R(A)=\>\"", ",", " ", 
           "RA", ",", " ", "\"\<R(B)=\>\"", ",", " ", "RB", ",", " ", 
           "\"\<a= \>\"", ",", "a", ",", "\"\<c=\>\"", ",", "c", ",", " ", 
           "\"\<dim HB= \>\"", ",", " ", "dimH"}], "}"}]}], ";", 
        "\[IndentingNewLine]", "res"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7814583448453493`*^9, 3.781458554272904*^9}, {
   3.7814586211032476`*^9, 3.781458703047257*^9}, {3.7814619077644453`*^9, 
   3.781461926305852*^9}, 3.7814621582495623`*^9, {3.781465597215163*^9, 
   3.781465614489943*^9}, {3.78146569267408*^9, 3.781465695256564*^9}, {
   3.781465891321397*^9, 3.78146589224818*^9}, {3.781466435227474*^9, 
   3.78146643586868*^9}, {3.78146709377384*^9, 3.781467502314645*^9}, {
   3.781467540154831*^9, 3.78146764368604*^9}, {3.781467690807132*^9, 
   3.781467773201228*^9}, {3.7814681642062817`*^9, 3.781468316968422*^9}, {
   3.781468801952153*^9, 3.78146881388625*^9}, {3.7815008809993353`*^9, 
   3.781500891319045*^9}, {3.78150246102059*^9, 3.781502697697907*^9}, {
   3.7815188374175177`*^9, 3.781518843025879*^9}, {3.781529899171564*^9, 
   3.781529904611679*^9}, {3.781530251898827*^9, 3.781530297875285*^9}, {
   3.781530358660142*^9, 3.7815304719196157`*^9}, {3.7815306841230297`*^9, 
   3.781530736089321*^9}, {3.781530773345387*^9, 3.7815308751032867`*^9}, {
   3.781530919390759*^9, 3.781531020653542*^9}, {3.781531053075797*^9, 
   3.781531076226475*^9}, {3.7815311299148493`*^9, 3.781531131593425*^9}, {
   3.7815312174534073`*^9, 3.78153123249375*^9}, {3.78153128769868*^9, 
   3.781531294841238*^9}, {3.781531348166047*^9, 3.781531378621097*^9}, {
   3.781531435924416*^9, 3.781531460835409*^9}, {3.781531512747053*^9, 
   3.781531514932559*^9}, {3.781531624927256*^9, 3.781531689815271*^9}, {
   3.7815317543663073`*^9, 3.781531764229801*^9}, {3.781537045535754*^9, 
   3.7815372118846083`*^9}, {3.781537320404357*^9, 3.7815373212261877`*^9}, {
   3.781537449117453*^9, 3.7815375230612707`*^9}, {3.7824668659089127`*^9, 
   3.782466987518214*^9}, {3.782468648167206*^9, 3.782468659892434*^9}, {
   3.782469380172683*^9, 3.782469382434396*^9}, {3.78246944822235*^9, 
   3.782469448573151*^9}, {3.782477750569133*^9, 3.782477783163415*^9}, {
   3.782539026307665*^9, 3.782539071169444*^9}, {3.7825391178742943`*^9, 
   3.7825397317818823`*^9}, {3.7825397863352737`*^9, 3.782539885418888*^9}, {
   3.782539945138544*^9, 3.782540012768998*^9}, {3.782540046488454*^9, 
   3.782540094831506*^9}, {3.7825643692776546`*^9, 3.782564896945017*^9}, {
   3.782565072731583*^9, 3.782565554010397*^9}, {3.782570370089766*^9, 
   3.782570371087834*^9}, {3.78257881769031*^9, 3.7825789754036913`*^9}, {
   3.7825790107485123`*^9, 3.782579077299403*^9}, {3.782579112092743*^9, 
   3.782579245141594*^9}, {3.782579279960009*^9, 3.78257952766261*^9}, {
   3.78257991014524*^9, 3.78257993017682*^9}, {3.782580221839571*^9, 
   3.782580233509712*^9}, {3.782580286864802*^9, 3.782580297143381*^9}, {
   3.782580349008779*^9, 3.782580582419368*^9}, {3.782580720051681*^9, 
   3.782580743985365*^9}, {3.782580849993307*^9, 3.7825808894604683`*^9}, {
   3.782580922286551*^9, 3.782580925940095*^9}, {3.782581144092355*^9, 
   3.7825811501001368`*^9}, {3.782581251753186*^9, 3.782581393829001*^9}, {
   3.7825814423952227`*^9, 3.7825814445656*^9}, {3.782581514727356*^9, 
   3.782581546622493*^9}, 3.782581577954033*^9, 3.7825826134628563`*^9, {
   3.782582693969455*^9, 3.782582713711135*^9}, {3.78262311171642*^9, 
   3.782623115922084*^9}, {3.782625245337262*^9, 3.78262535932635*^9}, {
   3.782625415623424*^9, 3.782625531521556*^9}, {3.782626112477309*^9, 
   3.782626114305739*^9}, {3.782626490562293*^9, 3.782626501354941*^9}, {
   3.782626532770396*^9, 3.78262658731279*^9}, {3.782626627726129*^9, 
   3.782626668712287*^9}, {3.782626717319626*^9, 3.782626729117855*^9}, {
   3.782626764166975*^9, 3.782626778934619*^9}, {3.782626966253647*^9, 
   3.782626990711009*^9}, {3.7826270229825993`*^9, 3.782627088477758*^9}, {
   3.7826272285946283`*^9, 3.782627257058456*^9}, 3.782627297289834*^9, {
   3.7826337654212914`*^9, 3.782633882623694*^9}, {3.7826340057716846`*^9, 
   3.782634084593995*^9}, {3.782634117494989*^9, 3.782634162209743*^9}, 
   3.782634192300684*^9, {3.7826342989219437`*^9, 3.782634346165288*^9}, {
   3.782634412175831*^9, 3.782634426607811*^9}, {3.78263462246031*^9, 
   3.782634622889308*^9}, {3.78263699059927*^9, 3.782637040558384*^9}, {
   3.7826371878888893`*^9, 3.782637201681878*^9}, {3.7826372735758057`*^9, 
   3.782637283815226*^9}, {3.782637364542288*^9, 3.782637417519846*^9}, {
   3.782637448163704*^9, 3.78263745671977*^9}, 3.7826378030786247`*^9, {
   3.782639585793128*^9, 3.782639599008896*^9}, {3.782639635848299*^9, 
   3.7826396404170322`*^9}, {3.782639701178865*^9, 3.78263970149205*^9}, {
   3.7826400527686577`*^9, 3.7826401281990967`*^9}, {3.782640239110259*^9, 
   3.782640245943159*^9}, 3.7826403422097187`*^9, {3.782640489077059*^9, 
   3.782640508500867*^9}, {3.782640599448917*^9, 3.782640640079317*^9}, {
   3.78264077284591*^9, 3.782640817813779*^9}, {3.782641272740437*^9, 
   3.782641318213902*^9}, {3.782641402442521*^9, 3.782641495975129*^9}, 
   3.7826415305341*^9, {3.782642146757235*^9, 3.782642171580846*^9}, {
   3.782642234004415*^9, 3.7826422706571417`*^9}, {3.782642311562907*^9, 
   3.782642311808422*^9}, {3.782642389867594*^9, 3.7826423926362047`*^9}, {
   3.7826424384920073`*^9, 3.782642442774933*^9}, {3.782642489199967*^9, 
   3.782642489705348*^9}, {3.782734805148118*^9, 3.7827349006902227`*^9}, {
   3.782734959727407*^9, 3.782734960103216*^9}, {3.7827365321191397`*^9, 
   3.7827365821905527`*^9}, {3.782736644341217*^9, 3.782736706436352*^9}, {
   3.782736806314331*^9, 3.782736834773788*^9}, {3.78273687824118*^9, 
   3.782737224922818*^9}, {3.782737448580056*^9, 3.782737466932729*^9}, {
   3.782737511671282*^9, 3.782737523348464*^9}, {3.782737651938551*^9, 
   3.7827376593272142`*^9}, {3.7827377088006353`*^9, 3.782737725031021*^9}, {
   3.782737789774789*^9, 3.782737829853921*^9}, 3.782743793379697*^9, {
   3.782743876555339*^9, 3.7827439373579283`*^9}, {3.782744158354835*^9, 
   3.782744170955637*^9}, {3.782744499179722*^9, 3.782744518155322*^9}, {
   3.7827446276613626`*^9, 3.782744658514386*^9}, {3.7827447070740957`*^9, 
   3.782744707520163*^9}, {3.782745534351775*^9, 3.782745584940504*^9}, {
   3.782751066270072*^9, 3.782751120434113*^9}, {3.782751184598325*^9, 
   3.782751199633889*^9}, {3.782751549181119*^9, 3.782751553787051*^9}, {
   3.78275217845157*^9, 3.782752258492894*^9}, {3.782752289677677*^9, 
   3.782752300646102*^9}, 3.782752455331036*^9, {3.782752534874797*^9, 
   3.782752571728732*^9}, {3.782752663919544*^9, 3.7827526786090937`*^9}, {
   3.78281499049192*^9, 3.782815025409514*^9}, {3.782815070717245*^9, 
   3.7828151214093647`*^9}, {3.782815172656682*^9, 3.7828152325846987`*^9}, {
   3.7828152653833857`*^9, 3.782815265832715*^9}, {3.782815299448298*^9, 
   3.782815315951317*^9}, {3.782815354014175*^9, 3.7828154914602337`*^9}, {
   3.782815541065632*^9, 3.782815716613145*^9}, {3.782815757711021*^9, 
   3.782815827412787*^9}, 3.7828158578865557`*^9, {3.782815921451873*^9, 
   3.782815987106429*^9}, {3.782816076185698*^9, 3.782816151692734*^9}, {
   3.78281618808821*^9, 3.7828162675580597`*^9}, {3.7828163312992487`*^9, 
   3.7828163514524183`*^9}, {3.782816436496479*^9, 3.782816522488648*^9}, {
   3.7828166477030067`*^9, 3.782816728774572*^9}, {3.78281677551676*^9, 
   3.7828168019731092`*^9}, {3.7828169630316133`*^9, 3.782816967105837*^9}, {
   3.782817013463072*^9, 3.7828170757416687`*^9}, {3.7828171210332108`*^9, 
   3.782817143086206*^9}, 3.782817179348372*^9, {3.782817246841998*^9, 
   3.7828175413525143`*^9}, {3.782817599132148*^9, 3.782817654513764*^9}, {
   3.78281769874511*^9, 3.782817780712563*^9}, {3.7828179939800177`*^9, 
   3.782817994339347*^9}, {3.7828180646096697`*^9, 3.782818066479693*^9}, {
   3.7828183165526237`*^9, 3.7828183338526487`*^9}, {3.782818393944961*^9, 
   3.7828184697820253`*^9}, {3.782894370386495*^9, 3.782894421294282*^9}, {
   3.783146561246688*^9, 3.7831466796561747`*^9}, {3.7833456954902697`*^9, 
   3.783345727041082*^9}, {3.783347142426855*^9, 3.783347142632668*^9}, {
   3.784566038349612*^9, 3.7845660482077208`*^9}, {3.786000154295051*^9, 
   3.786000173161669*^9}, {3.788767427726866*^9, 3.7887674284410458`*^9}, {
   3.788767511326014*^9, 3.78876752034599*^9}, 3.7887797405851297`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"fe38fb6a-2f0e-47da-b529-8bb3a60bdeb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input", "Section",
 CellChangeTimes->{{3.741198046805943*^9, 3.741198069568984*^9}, {
  3.782819771861973*^9, 
  3.78281977234982*^9}},ExpressionUUID->"7e4ac86b-b604-4fa3-aa0b-\
1fa7f07a7aee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dirPath", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"$Input", "===", "\"\<\>\""}], ",", 
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     RowBox[{"DirectoryName", "@", "$InputFileName"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "dirPath", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", ":=", "DD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", ":=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gp", ":=", "DD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", ":=", "28"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.741427074010083*^9, 3.7414271443840027`*^9}, {
   3.7414274818810263`*^9, 3.741427482085146*^9}, {3.741428128746998*^9, 
   3.7414281289441767`*^9}, {3.741428171477569*^9, 3.741428204308784*^9}, {
   3.741428306060534*^9, 3.7414283109453917`*^9}, {3.741944991202837*^9, 
   3.741944995023541*^9}, {3.7420301384233637`*^9, 3.7420301426647367`*^9}, {
   3.742302120908881*^9, 3.742302123218038*^9}, {3.7424943556697273`*^9, 
   3.742494358295104*^9}, {3.745412680461556*^9, 3.745412685521121*^9}, 
   3.746423296777027*^9, 3.7464257071550293`*^9, {3.746425837223061*^9, 
   3.746425838063067*^9}, {3.7464259027468777`*^9, 3.7464259048289137`*^9}, {
   3.746425938783349*^9, 3.7464259436574574`*^9}, {3.7471545770205803`*^9, 
   3.7471546003806887`*^9}, {3.753188688526984*^9, 3.7531886934945517`*^9}, 
   3.7531887248384857`*^9, {3.753188755781755*^9, 3.753188783764089*^9}, {
   3.753188822531876*^9, 3.753188827523003*^9}, {3.756714042526042*^9, 
   3.756714042711931*^9}, {3.762176451905109*^9, 3.762176453976336*^9}, {
   3.763185208764377*^9, 3.763185208859953*^9}, {3.763203501924921*^9, 
   3.763203503851893*^9}, {3.763207232276929*^9, 3.763207232360701*^9}, {
   3.763208438452961*^9, 3.763208438555335*^9}, {3.763210216982677*^9, 
   3.763210217332432*^9}, {3.763708335664894*^9, 3.7637083373684053`*^9}, {
   3.763708849698234*^9, 3.763708849777607*^9}, {3.7637089550154943`*^9, 
   3.7637089550626087`*^9}, {3.763709137386194*^9, 3.763709137417118*^9}, {
   3.767612714062764*^9, 3.767612714502269*^9}, {3.7676204604631*^9, 
   3.767620463167304*^9}, {3.772349402722497*^9, 3.772349405358159*^9}, {
   3.772350904205166*^9, 3.772350949212679*^9}, {3.7723509865137873`*^9, 
   3.772350989687296*^9}, {3.772351059844941*^9, 3.772351085648798*^9}, {
   3.77235113988093*^9, 3.772351141456627*^9}, {3.77235119323389*^9, 
   3.772351222764854*^9}, {3.7723512834317827`*^9, 3.772351381187715*^9}, {
   3.7723514948538103`*^9, 3.77235149506577*^9}, {3.772352489328475*^9, 
   3.772352520776265*^9}, {3.774269182190041*^9, 3.7742691822388268`*^9}, {
   3.781093749554173*^9, 3.781093756648308*^9}, {3.781093814593823*^9, 
   3.7810938174058447`*^9}, {3.781164664227447*^9, 3.7811646643093452`*^9}, {
   3.781168514650478*^9, 3.7811685167413282`*^9}, {3.7811685547861567`*^9, 
   3.781168585932864*^9}, {3.781168677645524*^9, 3.781168681812245*^9}, {
   3.781168725474519*^9, 3.7811687256571198`*^9}, {3.781168920121855*^9, 
   3.781168944228459*^9}, {3.781169041812705*^9, 3.7811690505066147`*^9}, {
   3.781169130321535*^9, 3.78116913480632*^9}, {3.781169263337954*^9, 
   3.781169268745996*^9}, {3.781169337638026*^9, 3.781169356257597*^9}, {
   3.7811697965431623`*^9, 3.781169821316422*^9}, {3.7811705248650427`*^9, 
   3.781170524992696*^9}, {3.781170569458425*^9, 3.7811705695829477`*^9}, {
   3.781177716469265*^9, 3.781177723244416*^9}, {3.781177798154161*^9, 
   3.7811778022676067`*^9}, {3.781178013301908*^9, 3.7811780160612307`*^9}, {
   3.781178879684834*^9, 3.781178905236905*^9}, {3.781179018309915*^9, 
   3.781179022811417*^9}, {3.781179800337689*^9, 3.7811798024853897`*^9}, {
   3.781180775069269*^9, 3.781180775218092*^9}, {3.781180992792405*^9, 
   3.781180994590143*^9}, {3.7811811249552*^9, 3.781181125103982*^9}, {
   3.78118189463068*^9, 3.781181894787438*^9}, {3.781187491733054*^9, 
   3.781187492731658*^9}, {3.7811899395131207`*^9, 3.7811899396375637`*^9}, {
   3.781242414065889*^9, 3.7812424167460613`*^9}, {3.781243308843494*^9, 
   3.781243309345261*^9}, {3.781244110896925*^9, 3.781244114092074*^9}, {
   3.7812441916474133`*^9, 3.7812441926292353`*^9}, {3.7812445116012087`*^9, 
   3.781244511695566*^9}, {3.7812448785945*^9, 3.7812448787125607`*^9}, {
   3.781244974168977*^9, 3.781244974383019*^9}, {3.7812450713908863`*^9, 
   3.781245071501107*^9}, {3.781253568908202*^9, 3.7812535689827127`*^9}, {
   3.7812536373194027`*^9, 3.781253637429472*^9}, {3.781253679518524*^9, 
   3.7812536796366253`*^9}, 3.7812537438611383`*^9, {3.781253783024261*^9, 
   3.781253783152714*^9}, {3.781253820407052*^9, 3.781253820505748*^9}, {
   3.781253877274832*^9, 3.7812538779207277`*^9}, {3.781253922641879*^9, 
   3.781253922768095*^9}, {3.781253962200878*^9, 3.7812539624551563`*^9}, {
   3.781254002624466*^9, 3.781254002742344*^9}, {3.781254043631658*^9, 
   3.781254043733612*^9}, {3.781256649533586*^9, 3.781256649643379*^9}, {
   3.781256694924665*^9, 3.7812566950348*^9}, {3.781256762635366*^9, 
   3.781256762761395*^9}, {3.781256802370542*^9, 3.781256803144712*^9}, {
   3.781256848657658*^9, 3.781256848783832*^9}, {3.781257164947526*^9, 
   3.7812571659294147`*^9}, {3.781257215522807*^9, 3.7812572156565733`*^9}, {
   3.781257262545763*^9, 3.781257268039701*^9}, {3.781257334944356*^9, 
   3.781257335366611*^9}, {3.781267503218745*^9, 3.781267506278483*^9}, {
   3.7812676102250557`*^9, 3.781267611406988*^9}, {3.7812677536942587`*^9, 
   3.7812677538041687`*^9}, {3.781267799653105*^9, 3.781267800155356*^9}, 
   3.781267843820437*^9, {3.781267894411834*^9, 3.781267894529456*^9}, 
   3.781267943066329*^9, {3.781277743265439*^9, 3.78127774892063*^9}, {
   3.781277852924567*^9, 3.781277853062357*^9}, {3.781278271173414*^9, 
   3.781278275071382*^9}, {3.7812784367846746`*^9, 3.78127843705548*^9}, {
   3.7812784726549473`*^9, 3.781278472811612*^9}, {3.78127854884376*^9, 
   3.781278548951069*^9}, {3.7812785922919817`*^9, 3.781278592468644*^9}, {
   3.781278663932228*^9, 3.781278664070026*^9}, {3.78127870810264*^9, 
   3.7812787082927647`*^9}, {3.781278769269561*^9, 3.7812787694098043`*^9}, {
   3.781278820327158*^9, 3.781278820527289*^9}, {3.7812788735531178`*^9, 
   3.781278875159833*^9}, {3.7812789245007277`*^9, 3.78127892467237*^9}, {
   3.7812789900548983`*^9, 3.78127899048007*^9}, {3.781279035519014*^9, 
   3.781279035643366*^9}, 3.7812790929202337`*^9, {3.7812791394917316`*^9, 
   3.7812791396387157`*^9}, {3.781279205823243*^9, 3.781279205935952*^9}, {
   3.7812792567488403`*^9, 3.781279256994691*^9}, {3.781279306185239*^9, 
   3.781279307058138*^9}, {3.781279360107758*^9, 3.7812793605283203`*^9}, {
   3.781279430992826*^9, 3.781279431950841*^9}, {3.7812795118551283`*^9, 
   3.78127951197233*^9}, {3.781279591978654*^9, 3.781279592100011*^9}, {
   3.781279662711261*^9, 3.781279666484499*^9}, {3.781280316352268*^9, 
   3.781280322473035*^9}, {3.78128039268919*^9, 3.78128039320382*^9}, {
   3.781280458732292*^9, 3.781280466951563*^9}, {3.78128051927413*^9, 
   3.7812805193999863`*^9}, {3.781280599579068*^9, 3.781280603808949*^9}, {
   3.781280659394541*^9, 3.7812806594968033`*^9}, {3.781280777769438*^9, 
   3.781280778015923*^9}, {3.781280828009305*^9, 3.781280828858501*^9}, {
   3.781280893802494*^9, 3.781280893923567*^9}, {3.781280960549695*^9, 
   3.781280960669874*^9}, {3.781281035342411*^9, 3.781281035443569*^9}, {
   3.781281082354115*^9, 3.7812810824541607`*^9}, {3.781281135309613*^9, 
   3.781281135431628*^9}, {3.781281182663148*^9, 3.781281183240793*^9}, {
   3.7812812846169243`*^9, 3.781281284772111*^9}, {3.78128140555072*^9, 
   3.781281406949139*^9}, {3.7812814948820467`*^9, 3.781281495790856*^9}, {
   3.78128155509895*^9, 3.781281556566556*^9}, {3.781281608474718*^9, 
   3.781281608635084*^9}, {3.781281670591226*^9, 3.781281671374975*^9}, 
   3.781281931994668*^9, 3.78128201313783*^9, {3.781282068603904*^9, 
   3.781282069296636*^9}, {3.781282171056436*^9, 3.781282172153346*^9}, {
   3.7812822559248037`*^9, 3.7812822564490213`*^9}, {3.7813428651667433`*^9, 
   3.781342868612986*^9}, {3.7813435345457487`*^9, 3.781343569615121*^9}, {
   3.781344253531598*^9, 3.781344255281631*^9}, {3.781344637475964*^9, 
   3.781344642657978*^9}, {3.781344957085904*^9, 3.781344957163795*^9}, {
   3.7813458483381777`*^9, 3.781345848983914*^9}, {3.781346700017115*^9, 
   3.781346705390572*^9}, {3.78134676887953*^9, 3.781346769189518*^9}, {
   3.781346970651375*^9, 3.781346970857316*^9}, {3.781347452807457*^9, 
   3.7813474567777863`*^9}, {3.7813479849345093`*^9, 3.781347991384493*^9}, {
   3.781366644662547*^9, 3.7813666505560637`*^9}, {3.781498802364216*^9, 
   3.78149880313068*^9}, {3.7814996388688927`*^9, 3.781499641825678*^9}, {
   3.781500068490053*^9, 3.781500070398814*^9}, {3.782022150110774*^9, 
   3.78202215232519*^9}, {3.782036202531682*^9, 3.782036202685382*^9}, {
   3.7820371114373407`*^9, 3.782037113227929*^9}, {3.782038170129592*^9, 
   3.782038171831387*^9}, {3.782038250456959*^9, 3.7820382506220303`*^9}, {
   3.782134947047208*^9, 3.782134947151144*^9}, {3.782136481754922*^9, 
   3.782136481840591*^9}, 3.7821396831507053`*^9, {3.782150700360771*^9, 
   3.782150702063899*^9}, {3.782194152147646*^9, 3.78219415456399*^9}, {
   3.782220038069642*^9, 3.782220039737763*^9}, {3.782300618342883*^9, 
   3.7823006194049873`*^9}, {3.782300723097199*^9, 3.782300723619775*^9}, {
   3.782301758822887*^9, 3.782301758964549*^9}, {3.78230650268864*^9, 
   3.782306504309821*^9}, {3.7823066923714542`*^9, 3.782306694232698*^9}, {
   3.782385591843479*^9, 3.782385594682158*^9}, {3.782385891597831*^9, 
   3.782385893367342*^9}, {3.782386334661336*^9, 3.782386337171369*^9}, {
   3.782386801588269*^9, 3.782386832180615*^9}, {3.782387100028288*^9, 
   3.782387100440796*^9}, {3.7823871476177483`*^9, 3.78238716341234*^9}, {
   3.782387434862878*^9, 3.782387444634708*^9}, {3.7823877126887074`*^9, 
   3.782387728326811*^9}, {3.782387778372942*^9, 3.7823877784814157`*^9}, {
   3.7823879357755747`*^9, 3.782387936707855*^9}, {3.7823882099213037`*^9, 
   3.782388231093266*^9}, {3.782389658668598*^9, 3.78238966107201*^9}, {
   3.7823900056570883`*^9, 3.7823901242351933`*^9}, {3.78239020680103*^9, 
   3.7823902198075314`*^9}, {3.78239025769832*^9, 3.782390258704935*^9}, {
   3.782390527269121*^9, 3.782390531177285*^9}, {3.782390957681983*^9, 
   3.782390960810135*^9}, {3.782391872817834*^9, 3.782391878588766*^9}, {
   3.782400047439576*^9, 3.782400051470022*^9}, {3.782405043967874*^9, 
   3.782405048174679*^9}, {3.7824059371583433`*^9, 3.7824059373578453`*^9}, {
   3.7824059848647423`*^9, 3.782406026398671*^9}, {3.782469205853634*^9, 
   3.7824692108520603`*^9}, {3.782469311907686*^9, 3.782469315359892*^9}, {
   3.782474382977496*^9, 3.782474383121188*^9}, {3.78247569782311*^9, 
   3.782475698093053*^9}, {3.7824778378405037`*^9, 3.782477837974069*^9}, {
   3.78248141702861*^9, 3.782481417158573*^9}, {3.782484203938814*^9, 
   3.7824842070356417`*^9}, {3.782484323882893*^9, 3.782484327658486*^9}, 
   3.782484809420404*^9, {3.782484954201621*^9, 3.782484954711711*^9}, 
   3.782540368373146*^9, {3.78254140674613*^9, 3.782541441780007*^9}, {
   3.7825689767316713`*^9, 3.782568978850111*^9}, {3.7825730073322687`*^9, 
   3.782573014170413*^9}, 3.782573057799016*^9, {3.782573241463552*^9, 
   3.7825732435822372`*^9}, {3.782573513370388*^9, 3.782573519312256*^9}, {
   3.782580610441205*^9, 3.782580619621088*^9}, {3.782580752022921*^9, 
   3.7825807552283154`*^9}, {3.782580933140244*^9, 3.782580940007291*^9}, {
   3.782628187582807*^9, 3.78262821161384*^9}, {3.782628598726536*^9, 
   3.7826287599231997`*^9}, {3.782628837802019*^9, 3.782628839953928*^9}, {
   3.7826336816192303`*^9, 3.782633686946373*^9}, {3.7826338238640833`*^9, 
   3.782633824140808*^9}, {3.782633932539359*^9, 3.78263393735573*^9}, {
   3.782634322829368*^9, 3.782634323314097*^9}, {3.782637516173314*^9, 
   3.782637517848775*^9}, {3.782639665145904*^9, 3.782639665525169*^9}, {
   3.782640248693778*^9, 3.782640254265212*^9}, {3.782640346616891*^9, 
   3.782640349102365*^9}, 3.782641324261219*^9, {3.782642522746497*^9, 
   3.782642524044262*^9}, {3.782642802976851*^9, 3.782642811085299*^9}, {
   3.7826496650956793`*^9, 3.782649672515517*^9}, {3.782734780079859*^9, 
   3.782734783935441*^9}, {3.782735198640271*^9, 3.7827352035590687`*^9}, {
   3.782735274639414*^9, 3.782735280029997*^9}, {3.782736775809087*^9, 
   3.782736792840453*^9}, {3.7827371862649918`*^9, 3.782737193832857*^9}, {
   3.782737274487177*^9, 3.782737282311018*^9}, {3.782738004456695*^9, 
   3.78273815705429*^9}, {3.782738196309494*^9, 3.782738247486758*^9}, {
   3.782751330059169*^9, 3.782751330180442*^9}, {3.782751996144755*^9, 
   3.782751996240715*^9}, {3.782815134894401*^9, 3.7828151433714027`*^9}, {
   3.782815844781358*^9, 3.7828158909088573`*^9}, 3.7828160078771257`*^9, {
   3.782816306134625*^9, 3.7828163062763577`*^9}, {3.7828167380299377`*^9, 
   3.782816764211355*^9}, {3.782816977265871*^9, 3.78281697936714*^9}, {
   3.782817157781357*^9, 3.782817167355486*^9}, {3.7828177875884027`*^9, 
   3.782817801518441*^9}, {3.782905537926371*^9, 3.782905538488469*^9}, {
   3.7830951318344727`*^9, 3.783095134897943*^9}, {3.7830951663634167`*^9, 
   3.783095204148284*^9}, {3.7830952857723103`*^9, 3.7830952875236683`*^9}, {
   3.783095343490162*^9, 3.783095348699607*^9}, {3.783095483307431*^9, 
   3.7830954892121487`*^9}, {3.783095728256482*^9, 3.783095746955503*^9}, {
   3.783154219330469*^9, 3.783154222455755*^9}, {3.783258349947131*^9, 
   3.7832583518787823`*^9}, {3.783314074832177*^9, 3.783314077134506*^9}, {
   3.783662245459209*^9, 3.7836622467828836`*^9}, {3.78456603271271*^9, 
   3.7845660328255043`*^9}, {3.784909896800467*^9, 3.784909898881516*^9}, {
   3.786615863147069*^9, 3.7866158774954233`*^9}, {3.788767563235355*^9, 
   3.78876756997952*^9}, {3.789202674109825*^9, 3.789202674453238*^9}, 
   3.789209179536051*^9, {3.789209315995886*^9, 3.789209317752223*^9}, 
   3.7909378407741003`*^9},ExpressionUUID->"64e12833-0b56-4a64-9196-\
a5613b033bd2"],

Cell[CellGroupData[{

Cell["Program", "Subsection",
 CellChangeTimes->{{3.782037283496207*^9, 
  3.782037284280151*^9}},ExpressionUUID->"8206dc4c-27dd-457d-b507-\
a6e8f1cacaad"],

Cell[BoxData[
 RowBox[{"RAC", "[", 
  RowBox[{"G", ",", "n", ",", "Gp", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.789202694527834*^9, 3.789202697964863*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1692a3ed-145a-4d82-aa69-210fe8ec0159"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1867, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
WindowStatusArea->None,
Magnification:>0.75 Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 199, 4, 75, "Title",ExpressionUUID->"e376cfbf-e43e-4fa9-bd96-34113d0f0202"],
Cell[CellGroupData[{
Cell[804, 30, 203, 4, 52, "Section",ExpressionUUID->"e377c564-4794-48ad-997b-551292c93593"],
Cell[1010, 36, 62755, 1573, 2123, "Input",ExpressionUUID->"fe38fb6a-2f0e-47da-b529-8bb3a60bdeb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63802, 1614, 198, 4, 52, "Section",ExpressionUUID->"7e4ac86b-b604-4fa3-aa0b-1fa7f07a7aee"],
Cell[64003, 1620, 14130, 200, 135, "Input",ExpressionUUID->"64e12833-0b56-4a64-9196-a5613b033bd2"],
Cell[CellGroupData[{
Cell[78158, 1824, 155, 3, 41, "Subsection",ExpressionUUID->"8206dc4c-27dd-457d-b507-a6e8f1cacaad"],
Cell[78316, 1829, 245, 4, 24, "Input",ExpressionUUID->"1692a3ed-145a-4d82-aa69-210fe8ec0159"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/UV_theory.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    317511,       7310]
NotebookOptionsPosition[    316474,       7282]
NotebookOutlinePosition[    316839,       7298]
CellTagsIndexPosition[    316796,       7295]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["UV theory from IR theory", "Title",
 CellChangeTimes->{{3.782541346587509*^9, 3.7825413562088842`*^9}, {
  3.782819658360265*^9, 
  3.782819670968176*^9}},ExpressionUUID->"e376cfbf-e43e-4fa9-bd96-\
34113d0f0202"],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.782037873004973*^9, 3.782037887948745*^9}, {
  3.782466853602132*^9, 
  3.782466856593945*^9}},ExpressionUUID->"e377c564-4794-48ad-997b-\
551292c93593"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "function", " ", 
    ButtonBox["SelectTuples",
     BaseStyle->"Hyperlink",
     ButtonData->{
       URL[
       "https://resources.wolframcloud.com/FunctionRepository/resources/\
SelectTuples"], None},
     ButtonNote->
      "https://resources.wolframcloud.com/FunctionRepository/resources/\
SelectTuples"], " ", "has", " ", "been", " ", "found", " ", "in", " ", 
    "WolframCloud", " ", "repositories", " ", "written", " ", "by", " ", 
    "Sander", " ", "Huisman"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "SelectTuples", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SelectTuples", "[", 
     RowBox[{"list_List", ",", 
      RowBox[{"n_Integer", "?", "NonNegative"}], ",", "crit_", ",", 
      RowBox[{"m_:", "\[Infinity]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"len", "=", 
         RowBox[{"Length", "[", "list", "]"}]}], ",", "vars", ",", "val", ",",
         "its", ",", "result", ",", 
        RowBox[{"found", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vars", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Unique", "[", "\"\<i\>\"", "]"}], ",", "n"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"its", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#", ",", "len"}], "}"}], "&"}], "/@", "vars"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"Reap", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"val", "=", 
              RowBox[{"Part", "[", 
               RowBox[{"list", ",", "vars"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"TrueQ", "[", 
                RowBox[{"crit", "[", "val", "]"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"found", "++"}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"found", ">", "m"}], ",", 
                  RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Sow", "[", "val", "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Evaluate", "[", 
             RowBox[{"Sequence", "@@", "its"}], "]"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"First", "[", 
        RowBox[{
         RowBox[{"result", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SelectTuples", "[", 
      RowBox[{
       RowBox[{"list", ":", 
        RowBox[{"{", 
         RowBox[{"_List", "..."}], "}"}]}], ",", "crit_", ",", 
       RowBox[{"m_:", "\[Infinity]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "list", "]"}]}], ",", 
         RowBox[{"lens", "=", 
          RowBox[{"Length", "/@", "list"}]}], ",", "vars", ",", "val", ",", 
         " ", "its", ",", "result", ",", 
         RowBox[{"found", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vars", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Unique", "[", "\"\<i\>\"", "]"}], ",", "n"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"its", "=", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"vars", ",", "lens"}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"Reap", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"val", "=", 
               RowBox[{"MapThread", "[", 
                RowBox[{"Part", ",", 
                 RowBox[{"{", 
                  RowBox[{"list", ",", "vars"}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"TrueQ", "[", 
                 RowBox[{"crit", "[", "val", "]"}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"found", "++"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"found", ">", "m"}], ",", 
                   RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Sow", "[", "val", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Evaluate", "[", 
              RowBox[{"Sequence", "@@", "its"}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"First", "[", 
         RowBox[{
          RowBox[{"result", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Nh", "[", 
      RowBox[{"aI_", ",", "cI_", ",", "r_", ",", "nv_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "aI"}], "-", 
         RowBox[{"5", " ", "cI"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "nv"}], "+", "r"}], ")"}]}], 
      RowBox[{
       RowBox[{"8", " ", "aI"}], "-", 
       RowBox[{"4", " ", "cI"}], "-", "r"}]]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dimGr", "[", 
      RowBox[{"Lie_", ",", "rLie_"}], "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{"Lie", ",", "AA", ",", 
       RowBox[{"rLie", 
        RowBox[{"(", 
         RowBox[{"rLie", "+", "2"}], ")"}]}], ",", "BB", ",", 
       RowBox[{"rLie", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "rLie"}], "+", "1"}], ")"}]}], ",", "CC", ",", 
       RowBox[{"rLie", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "rLie"}], "+", "1"}], ")"}]}], ",", "DD", ",", 
       RowBox[{"rLie", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "rLie"}], "-", "1"}], ")"}]}], ",", "EE", ",", 
       RowBox[{"Switch", "[", 
        RowBox[{
        "rLie", ",", "6", ",", "78", ",", "7", ",", "133", ",", "8", ",", 
         "248", ",", "_", ",", "0"}], "]"}], ",", "FF", ",", "52", ",", "GG", 
       ",", "14", ",", "_", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Listofgroups", "[", 
      RowBox[{"rmax_", ",", "f_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "dummy", ",", "GA", ",", "GB", ",", "GC", 
         ",", "GD", ",", "groups"}], "}"}], ",", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", 
        RowBox[{"f1", "=", "f"}], ";", 
        RowBox[{"dummy", "=", 
         RowBox[{"rmax", "-", 
          RowBox[{"(", 
           RowBox[{"f", "-", "1"}], ")"}]}]}], ";", 
        RowBox[{"Switch", "[", 
         RowBox[{"f1", ",", "0", ",", 
          RowBox[{
           RowBox[{"GA", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["AA", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "rmax1"}], "}"}]}], "]"}]}], ";", 
           RowBox[{"GB", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["BB", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "rmax1"}], "}"}]}], "]"}]}], ";", 
           RowBox[{"GC", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["CC", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "rmax1"}], "}"}]}], "]"}]}], ";", 
           RowBox[{"GD", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["DD", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "rmax1"}], "}"}]}], "]"}]}]}], ",",
           "_", ",", 
          RowBox[{
           RowBox[{"GA", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["AA", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "dummy"}], "}"}]}], "]"}]}], ";", 
           RowBox[{"GB", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["BB", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "dummy"}], "}"}]}], "]"}]}], ";", 
           RowBox[{"GC", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["CC", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "dummy"}], "}"}]}], "]"}]}], ";", 
           RowBox[{"GD", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              SubscriptBox["DD", "i"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "dummy"}], "}"}]}], "]"}]}]}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"groups", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"GA", ",", "GB", ",", "GC", ",", "GD", ",", 
           RowBox[{"{", 
            SubscriptBox["EE", "6"], "}"}], ",", 
           RowBox[{"{", 
            SubscriptBox["EE", "7"], "}"}], ",", 
           RowBox[{"{", 
            SubscriptBox["EE", "8"], "}"}], ",", 
           RowBox[{"{", 
            SubscriptBox["FF", "4"], "}"}], ",", 
           RowBox[{"{", 
            SubscriptBox["GG", "2"], "}"}]}], "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ntuples", "[", 
      RowBox[{"listofgroups_", ",", "rmax_", ",", "f_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "listofgroups1", ",", "partres", ",", 
         "lengthres", ",", "repeated", ",", "lengthrepeated", ",", 
         "lengthparrescom", ",", "superscript", ",", "res"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"listofgroups1", "=", "listofgroups"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"Map", "[", 
           RowBox[{"Sort", ",", 
            RowBox[{"SelectTuples", "[", 
             RowBox[{"listofgroups1", ",", "f1", ",", 
              RowBox[{
               RowBox[{"EqualTo", "[", "rmax1", "]"}], "@*", "Total", "@*", 
               RowBox[{"Flatten", "[", 
                RowBox[{
                 RowBox[{"Cases", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Power", "|", "Subscript"}], ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], 
                "]"}]}]}], "]"}], ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lengthres", "=", 
         RowBox[{"Length", "[", "res", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"partres", "=", 
            RowBox[{"res", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"repeated", "=", 
            RowBox[{
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{"Gather", "[", "partres", "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "#", "]"}], ">", "1"}], "&"}]}], 
              "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"1", ";;"}], ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"lengthrepeated", "=", 
            RowBox[{"Length", "[", "repeated", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"lengthparrescom", "=", 
            RowBox[{"Length", "[", "partres", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"superscript", "=", "0"}], ";", "\[IndentingNewLine]", 
              RowBox[{"Do", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"partres", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
                    RowBox[{"repeated", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"partres", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "=", 
                    RowBox[{"Superscript", "[", 
                    RowBox[{
                    RowBox[{"partres", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ",", "superscript"}], 
                    "]"}]}], ";", 
                    RowBox[{"superscript", "=", 
                    RowBox[{"superscript", "+", "1"}]}]}]}], "]"}], ";"}], 
                "\[IndentingNewLine]", ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "lengthparrescom"}], "}"}]}], 
               "]"}], ";"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "lengthrepeated"}], "}"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"res", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", "partres"}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "lengthres"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"GroupNvNh", "[", 
      RowBox[{"ntuples_", ",", "rmax_", ",", "f_", ",", "a_", ",", "c_"}], 
      "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "a1", ",", "c1", ",", "finalgroup", ",", 
         "lengthfinallist", ",", "ntuples1", ",", "nv", ",", "tool", ",", 
         "lengthnv", ",", "groupnv", ",", "nharray", ",", "groupnvnh"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"a1", "=", "a"}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ntuples1", "=", "ntuples"}], ";", "\[IndentingNewLine]", 
        RowBox[{"finalgroup", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Apply", "[", 
            RowBox[{"Times", ",", 
             RowBox[{"ntuples1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ntuples1", "]"}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"lengthfinallist", "=", 
         RowBox[{"Length", "[", "finalgroup", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nv", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"dimGr", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
                "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
                "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
                "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "lengthfinallist"}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"groupnv", "=", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"finalgroup", ",", "nv"}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lengthnv", "=", 
         RowBox[{"Length", "[", "nv", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"nharray", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Nh", "[", 
            RowBox[{"a1", ",", "c1", ",", "rmax1", ",", 
             RowBox[{"nv", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "lengthnv"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"groupnvnh", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IntegerQ", "[", 
                RowBox[{"nharray", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
               RowBox[{"Flatten", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"groupnv", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"nharray", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}], ",", 
               RowBox[{"{", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "lengthfinallist"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            RowBox[{"UnsameQ", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", "}"}]}], "]"}], "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "groupnvnh"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EffListofgroups", "[", 
      RowBox[{"ntuples_", ",", "rmax_", ",", "f_", ",", "a_", ",", "c_"}], 
      "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "a1", ",", "c1", ",", "ntuples1", ",", 
         "lengthntuples1", ",", "nv", ",", "tool", ",", "lengthnv", ",", 
         "nharray", ",", "finallist"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"a1", "=", "a"}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ntuples1", "=", "ntuples"}], ";", "\[IndentingNewLine]", 
        RowBox[{"lengthntuples1", "=", 
         RowBox[{"Length", "[", "ntuples1", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nv", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"dimGr", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
                "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
                "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "&"}], "/@", 
                    RowBox[{"ntuples1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
                "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "lengthntuples1"}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"lengthnv", "=", 
         RowBox[{"Length", "[", "nv", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"nharray", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Nh", "[", 
            RowBox[{"a1", ",", "c1", ",", "rmax1", ",", 
             RowBox[{"nv", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "lengthnv"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"finallist", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IntegerQ", "[", 
                RowBox[{"nharray", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
               RowBox[{"Flatten", "[", 
                RowBox[{"{", 
                 RowBox[{"ntuples1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "}"}], "]"}], ",", 
               RowBox[{"{", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "lengthntuples1"}], "}"}]}], "]"}], 
           ",", 
           RowBox[{
            RowBox[{"UnsameQ", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", "}"}]}], "]"}], "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "finallist"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SingleNodeDimList", "[", 
      RowBox[{
      "efflistofgroups_", ",", "rmax_", ",", "f_", ",", "a_", ",", "c_"}], 
      "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "a1", ",", "c1", ",", "efflistofgroups1", 
         ",", "lengthefflistofgroups1", ",", "group", ",", "lengthgroup", ",",
          "gr", ",", "rank", ",", "dimen", ",", "partres", ",", "res"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"a1", "=", "a"}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"efflistofgroups1", "=", "efflistofgroups"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lengthefflistofgroups1", "=", 
         RowBox[{"Length", "[", "efflistofgroups1", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"group", "=", 
            RowBox[{"efflistofgroups1", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthgroup", "=", 
            RowBox[{"Length", "[", "group", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"partres", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"gr", "=", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"group", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"rank", "=", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"group", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"dimen", "=", 
               RowBox[{"Array", "[", 
                RowBox[{
                 RowBox[{"0", " ", "&"}], ",", "12"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "<", "5"}], 
                    ",", 
                    RowBox[{"f1", "\[NotEqual]", "1"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "<", "5"}], 
                    ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "4"}], ",", 
                    RowBox[{"f1", "\[Equal]", "1"}]}], "]"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "symmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}]}], ";", " ", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "4"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}]}]}], ";", " ", 
                 RowBox[{"(*", "antisymmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", " ", 
                 RowBox[{"(*", "symmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], 
                    "\[GreaterEqual]", " ", "5"}], ",", 
                    RowBox[{"f1", "\[NotEqual]", "1"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], 
                    "\[GreaterEqual]", " ", "5"}], ",", 
                    RowBox[{"f1", "\[Equal]", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "6"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "7"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "8"}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}]}]}], ";", " ", 
                 RowBox[{"(*", "antisymmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "symmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "6"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ";", 
                  RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                  
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}]}]}], ";", 
                  RowBox[{"(*", "antisymmetric", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}], "/", "2"}]}]}], ";"}], " ", ";", 
                 RowBox[{"(*", "symmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}]}], ";", " ", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], "/", 
                    "6"}]}], ")"}], "/", "2"}]}], ";", " ", 
                 RowBox[{"(*", "antisymmetric3", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "7"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ";", 
                  RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                  
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}]}]}], ";", 
                  RowBox[{"(*", "antisymmetric", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}], "/", "2"}]}]}], ";"}], " ", ";", 
                 RowBox[{"(*", "symmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}]}], ";", " ", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], "/", 
                    "6"}]}], ")"}], "/", "2"}]}], ";", " ", 
                 RowBox[{"(*", "antisymmetric3", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "8"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ";", 
                  RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                  
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    "2"}]}]}], ";", 
                  RowBox[{"(*", "antisymmetric", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"dimen", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}], "/", "2"}]}]}], ";"}], " ", ";", 
                 RowBox[{"(*", "symmetric", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}]}], ";", " ", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], "/", 
                    "6"}]}], ")"}], "/", "2"}]}], ";", " ", 
                 RowBox[{"(*", "antisymmetric3", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                    RowBox[{"f1", "\[NotEqual]", "1"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], 
                    "\[NotEqual]", "7"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], 
                    "\[NotEqual]", "9"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], 
                    "\[NotEqual]", "11"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], 
                    "\[NotEqual]", "13"}], ",", 
                    RowBox[{"f1", "\[Equal]", "1"}]}], "]"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}]}], ";", " ", 
                 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                   "7"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}]}], ";", " ", 
                 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                   "9"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}]}], ";", " ", 
                 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                   "11"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}]}], ";", " ", 
                 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
                   "2"}]}], ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                   "13"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}]}], ";", " ", 
                 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "1"}], ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
                   "2"}]}], ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                    RowBox[{"f1", "\[NotEqual]", "1"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[NotEqual]", "8"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[NotEqual]", "10"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[NotEqual]", "12"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[NotEqual]", "14"}], 
                    ",", 
                    RowBox[{"f1", "\[Equal]", "1"}]}], "]"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "-", "1"}], 
                    ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "8"}], ",", 
                  
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "-", "1"}], 
                    ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "7", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "C", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "10"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "-", "1"}], 
                    ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "12"}], ",", 
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "-", "1"}], 
                    ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
                   "2"}]}], ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "7", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}], "/", 
                   "2"}]}], ";", 
                 RowBox[{"(*", "C", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                   "14"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "-", "1"}], 
                    ")"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{"f1", "\[NotEqual]", "1"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[NotEqual]", "4"}], 
                    ",", 
                    RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[NotEqual]", "6"}], 
                    ",", 
                    RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[NotEqual]", "8"}], 
                    ",", 
                    RowBox[{"f1", "\[Equal]", "1"}]}], "]"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "asym", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "4"}], ",", 
                  
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "asym", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "8", "]"}], "]"}], "=", 
                  RowBox[{"16", "/", "2"}]}], ";", 
                 RowBox[{"(*", "16", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "6"}], ",", 
                  
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "asym", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "/", "3"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], ")"}], 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                 ";", 
                 RowBox[{"(*", "asymmetric3", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "8"}], ",", 
                  
                  RowBox[{"f1", "\[Equal]", "1"}]}], "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}]}], ";", 
                 RowBox[{"(*", "vector", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "asym", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "/", "3"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], ")"}], 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                 ";", 
                 RowBox[{"(*", "asymmetric3", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "EE"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "6"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", "78"}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "9", "]"}], "]"}], "=", "27"}], ";", 
                 RowBox[{"(*", "27", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "EE"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "7"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", "133"}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "10", "]"}], "]"}], "=", 
                  RowBox[{"56", "/", "2"}]}], ";", 
                 RowBox[{"(*", "56", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "EE"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "8"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", "248"}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"gr", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "FF"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", "52"}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "11", "]"}], "]"}], "=", "26"}], ";", 
                 RowBox[{"(*", "26", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"gr", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", "14"}], ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"group", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "dimen"}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "lengthgroup"}], "}"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"partres", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"partres", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"res", ",", "partres"}], "]"}]}], "\[IndentingNewLine]", 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "lengthefflistofgroups1"}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"res", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "res"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DoubleNodeDimList", "[", 
      RowBox[{
      "efflistofgroups_", ",", "rmax_", ",", "f_", ",", "a_", ",", "c_"}], 
      "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "a1", ",", "c1", ",", "efflistofgroups1", 
         ",", "lengthefflistofgroups1", ",", "lista", ",", "lengthlist", ",", 
         "pairs", ",", "lengthpairs", ",", "gr", ",", "rank", ",", "dimen1", 
         ",", "dimen2", ",", "partres", ",", "res"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"a1", "=", "a"}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"efflistofgroups1", "=", "efflistofgroups"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lengthefflistofgroups1", "=", 
         RowBox[{"Length", "[", "efflistofgroups1", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"lista", "=", 
            RowBox[{"efflistofgroups1", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthlist", "=", 
            RowBox[{"Length", "[", "lista", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"pairs", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"pairs", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"lista", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"lista", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "lengthlist"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", 
               RowBox[{"k", "+", "1"}], ",", "lengthlist"}], "}"}]}], "]"}], 
           ";", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"It", "'"}], "s", " ", "the", " ", "fastest", " ", 
             RowBox[{"way", "!"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"pairs", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"pairs", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthpairs", "=", 
            RowBox[{"Length", "[", "pairs", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"partres", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"gr", "=", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"pairs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"rank", "=", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"pairs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"dimen1", "=", 
               RowBox[{"Array", "[", 
                RowBox[{
                 RowBox[{"0", "&"}], ",", "12"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"dimen2", "=", 
               RowBox[{"Array", "[", 
                RowBox[{
                 RowBox[{"0", " ", "&"}], ",", "12"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[LessEqual]", "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[GreaterEqual]", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "3"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "2"}], ",", 
                    RowBox[{"f1", "\[Equal]", "2"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[LessEqual]", "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[GreaterEqual]", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{"f1", "\[NotEqual]", "2"}]}], "]"}]}], "]"}], ",",
                 "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[LessEqual]", "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[GreaterEqual]", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "3"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[NotEqual]",
                     "2"}], ",", 
                    RowBox[{"f1", "\[Equal]", "2"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[LessEqual]", "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], 
                    "\[GreaterEqual]", 
                    RowBox[{"1", "/", "2"}]}], ",", 
                    RowBox[{"f1", "\[NotEqual]", "2"}]}], "]"}]}], "]"}], ",",
                 "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "4"}], "\[LessEqual]", 
                    RowBox[{"4", " ", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                    "-", "4"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], 
                    "\[NotEqual]", "9"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", "3"}], ",", 
                    RowBox[{"f1", "\[Equal]", "2"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "4"}], "\[LessEqual]", 
                    RowBox[{"4", " ", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                    "-", "4"}]}], ",", 
                    RowBox[{"f1", "\[NotEqual]", " ", "2"}]}], "]"}]}], "]"}],
                 ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"Or", "[", 
                    RowBox[{
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "4"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "5"}]}], 
                    "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"dimen1", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "=", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}]}], 
                  "]"}], ";", " ", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "4"}], "\[LessEqual]", 
                    RowBox[{"4", " ", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                    "-", "4"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], 
                    "\[NotEqual]", "9"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "3"}], ",", 
                    RowBox[{"f1", "\[Equal]", "2"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "4"}], "\[LessEqual]", 
                    RowBox[{"4", " ", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                    "-", "4"}]}], ",", 
                    RowBox[{"f1", "\[NotEqual]", "2"}]}], "]"}]}], "]"}], ",",
                 "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"Or", "[", 
                    RowBox[{
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "4"}]}], 
                    "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "5"}]}], 
                    "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"dimen1", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "=", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}]}]}], 
                  "]"}], ";", " ", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "-", "4"}], 
                   "\[LessEqual]", 
                   RowBox[{"4", " ", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "-", "4"}]}]}],
                  "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "-", "4"}], 
                   "\[LessEqual]", 
                   RowBox[{"4", " ", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "-", "4"}]}]}],
                  "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}], "/", 
                    "2"}], "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], 
                   "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "2"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"Or", "[", 
                    RowBox[{
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "4"}]}], "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "5"}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"dimen2", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "=", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}]}]}], 
                  "]"}], ";", " ", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "/", 
                    "2"}], "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], 
                   "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}], "-", 
                    "2"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                 ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"Or", "[", 
                    RowBox[{
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "4"}]}], "]"}], ",", 
                    RowBox[{"And", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                    "7"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "5"}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"dimen2", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "=", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}]}], 
                  "]"}], ";", " ", 
                 RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], 
                   "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], 
                   "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "-", "2"}]}]}], "]"}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "DD"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], 
                   "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], 
                   "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "-", "2"}]}]}], "]"}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", " ", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], 
                   "\[LessEqual]", 
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", 
                   RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}]}]}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], 
                   "\[LessEqual]", 
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", 
                   RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "+", 
                    "1"}], ")"}]}]}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"2", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], 
                    "]"}]}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], 
                    "\[LessEqual]", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}]}]}], "]"}], 
                  ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], 
                    "\[LessEqual]", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]}]}], "]"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"4", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], 
                    "]"}]}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "4"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "2"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "3"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "4"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "12", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "3"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "/", "2"}]}], ";", 
                 RowBox[{"(*", 
                  RowBox[{"adjoint", "/", "2"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "3"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "/", "2"}]}], ";", 
                 RowBox[{"(*", 
                  RowBox[{"adjoint", "/", "2"}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                   "9"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "\[Equal]", "6"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "BB"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], "\[Equal]", 
                   "9"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "6"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], ")"}]}], 
                 ";", 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "=", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
                 ";", 
                 RowBox[{"(*", "adjoint", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}]}], 
                    "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "4"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen1", ",", "dimen2"}], "]"}], 
                    "/", "2"}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "GG"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "4"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", "7"}], ";", 
                 RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 
                 RowBox[{"(*", "fundamental", "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"pairs", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{"Times", ",", "dimen2", ",", "dimen1"}], "]"}], 
                    "/", "2"}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "lengthpairs"}], "}"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"partres", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"partres", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"res", ",", "partres"}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "lengthefflistofgroups1"}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"res", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "res"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TripleNodeDimList", "[", 
      RowBox[{
      "efflistofgroups_", ",", "rmax_", ",", "f_", ",", "a_", ",", "c_"}], 
      "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "a1", ",", "c1", ",", "efflistofgroups1", 
         ",", "lengthefflistofgroups1", ",", "lista", ",", "lengthlist", ",", 
         "triplets", ",", "lengthtriplets", ",", "gr", ",", "rank", ",", 
         "dimen1", ",", "dimen2", ",", "dimen3", ",", "partres", ",", "res"}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"a1", "=", "a"}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"efflistofgroups1", "=", "efflistofgroups"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lengthefflistofgroups1", "=", 
         RowBox[{"Length", "[", "efflistofgroups1", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"lista", "=", 
            RowBox[{"efflistofgroups1", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthlist", "=", 
            RowBox[{"Length", "[", "lista", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"triplets", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"triplets", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"lista", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"lista", "[", 
                  RowBox[{"[", "l", "]"}], "]"}], ",", 
                 RowBox[{"lista", "[", 
                  RowBox[{"[", "s", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "lengthlist"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", 
               RowBox[{"k", "+", "1"}], ",", "lengthlist"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", 
               RowBox[{"l", "+", "1"}], ",", "lengthlist"}], "}"}]}], "]"}], 
           ";", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"It", "'"}], "s", " ", "the", " ", "fastest", " ", 
             RowBox[{"way", "!"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"triplets", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"triplets", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"lengthtriplets", "=", 
            RowBox[{"Length", "[", "triplets", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"partres", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"gr", "=", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"triplets", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"rank", "=", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"triplets", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", "Subscript", ")"}], "[", 
                    RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"dimen1", "=", 
               RowBox[{"Array", "[", 
                RowBox[{
                 RowBox[{"0", " ", "&"}], ",", "12"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"dimen2", "=", 
               RowBox[{"Array", "[", 
                RowBox[{
                 RowBox[{"0", " ", "&"}], ",", "12"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"dimen3", "=", 
               RowBox[{"Array", "[", 
                RowBox[{
                 RowBox[{"0", " ", "&"}], ",", " ", "12"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Or", "[", 
                 RowBox[{
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}]}], "]"}], ",", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                    "2"}]}], "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen3", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "dimen3", ",", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{
                    "Times", ",", "dimen1", ",", "dimen2", ",", "dimen3"}], 
                    "]"}], "/", "2"}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "\[Equal]", "4"}]}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen3", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "dimen3", ",", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{
                    "Times", ",", "dimen1", ",", "dimen2", ",", "dimen3"}], 
                    "]"}], "/", "2"}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "4"}], ",", 
                  
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}]}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen3", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen3", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{
                    "Times", ",", "dimen3", ",", "dimen2", ",", "dimen1"}], 
                    "]"}], "/", "2"}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"And", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "CC"}], ",", 
                  RowBox[{
                   RowBox[{"gr", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "AA"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}], ",", 
                  RowBox[{
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "\[Equal]", "4"}], ",", 
                  
                  RowBox[{
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], "\[Equal]", 
                   "2"}]}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"dimen1", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dimen3", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "=", 
                  RowBox[{"(", 
                   RowBox[{"2", 
                    RowBox[{"rank", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"partres", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "dimen1", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "dimen3", ",", 
                    RowBox[{"triplets", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "dimen2", ",", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    RowBox[{
                    "Times", ",", "dimen1", ",", "dimen3", ",", "dimen2"}], 
                    "]"}], "/", "2"}]}], "}"}]}], "]"}], ";", 
                 RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}]}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "lengthtriplets"}], "}"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"partres", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"partres", ",", "1"}], "]"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"res", ",", "partres"}], "]"}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "lengthefflistofgroups1"}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"res", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "res"}]}], "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Betafuncoeff", "[", "Group_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Gr1", ",", "rank1", ",", "res"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Gr1", "=", 
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"Group", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", "Subscript", ")"}], "[", 
              RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"rank1", "=", 
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"Group", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", "Subscript", ")"}], "[", 
              RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"res", "=", 
         RowBox[{"Switch", "[", 
          RowBox[{"Gr1", ",", "AA", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"rank1", "+", "1"}], ")"}], "-", "2"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"rank1", "+", "1"}], ")"}], "+", "2"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"rank1", "+", "1"}], ")"}]}], ",", 
             RowBox[{"Switch", "[", 
              RowBox[{
               RowBox[{"rank1", "+", "1"}], ",", "6", ",", "3", ",", "7", ",",
                "10", ",", "8", ",", "15", ",", "_", ",", "0"}], "]"}], ",", 
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0"}], "}"}], ",", "BB", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "rank1"}], "+", "1"}], ")"}], "-", "2"}], 
               ")"}]}], ",", "0", ",", 
             RowBox[{"Switch", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "rank1"}], "+", "1"}], ",", "7", ",", "2", ",", 
               "9", ",", "4", ",", "11", ",", "4", ",", "13", ",", "8", ",", 
               "_", ",", "0"}], "]"}], ",", "0", ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0"}], "}"}], ",", "CC", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"rank1", "-", "1"}], ")"}]}], ",", "0", ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"rank1", "+", "1"}], ")"}]}], ",", 
             RowBox[{"Switch", "[", 
              RowBox[{
               RowBox[{"2", "rank1"}], ",", "6", ",", 
               RowBox[{"5", "/", "2"}], ",", "8", ",", "7", ",", "_", ",", 
               "0"}], "]"}], ",", "0", ",", "0", ",", "6", ",", "0", ",", "0",
              ",", "0", ",", "0"}], "}"}], ",", "DD", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "0", ",", "0", ",", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "rank1"}], "-", "2"}], ")"}]}], ",", "0", ",", 
             RowBox[{"Switch", "[", 
              RowBox[{
               RowBox[{"2", "rank1"}], ",", "8", ",", "2", ",", "10", ",", 
               "4", ",", "12", ",", "4", ",", "14", ",", "16", ",", "_", ",", 
               "0"}], "]"}], ",", 
             RowBox[{"Switch", "[", 
              RowBox[{
               RowBox[{"2", "rank1"}], ",", "8", ",", "2", ",", "12", ",", 
               "4", ",", "_", ",", "0"}], "]"}], ",", "0", ",", "0", ",", "0",
              ",", "0", ",", "0"}], "}"}], ",", "EE", ",", 
           RowBox[{"Switch", "[", 
            RowBox[{"rank1", ",", "6", ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "24", ",", "0", ",", "0", ",", 
               "0", ",", "0", ",", "6", ",", "0", ",", "0", ",", "0"}], "}"}],
              ",", "7", ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "36", ",", "0", ",", "0", ",", 
               "0", ",", "0", ",", "0", ",", "6", ",", "0", ",", "0"}], "}"}],
              ",", "8", ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "60", ",", "0", ",", "0", ",", 
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
              "}"}]}], "]"}], ",", "FF", ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "18", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "6", ",", "0"}], "}"}], ",", 
           "GG", ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "8", ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}]}], 
          "]"}]}], ";", "res"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Coxetervalue", "[", "Group_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Gr1", ",", "rank1", ",", "res"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Gr1", "=", 
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"Group", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", "Subscript", ")"}], "[", 
              RowBox[{"x_", ",", "_"}], "]"}], "\[RuleDelayed]", "x"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"rank1", "=", 
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"Group", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", "Subscript", ")"}], "[", 
              RowBox[{"_", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"res", "=", 
         RowBox[{"Switch", "[", 
          RowBox[{"Gr1", ",", "AA", ",", 
           RowBox[{"rank1", "+", "1"}], ",", "BB", ",", 
           RowBox[{
            RowBox[{"2", "rank1"}], "-", "1"}], ",", "CC", ",", 
           RowBox[{"rank1", "+", "1"}], ",", "DD", ",", 
           RowBox[{
            RowBox[{"2", "rank1"}], "-", "2"}], ",", "EE", ",", 
           RowBox[{"Switch", "[", 
            RowBox[{
            "rank1", ",", "6", ",", "12", ",", "7", ",", "18", ",", "8", ",", 
             "30"}], "]"}], ",", "FF", ",", "9", ",", "GG", ",", "4"}], 
          "]"}]}], ";", "res"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "value", " ", "of", " ", "the", " ", "dual", " ", "coxeter", 
     " ", "number", " ", "has", " ", "been", " ", "taken", " ", "from", " ", 
     "Wikipedia", " ", 
     ButtonBox[
      RowBox[{
       RowBox[{"https", ":"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"en", ".", "wikipedia", ".", "org"}], "/", "wiki"}], "/", 
        "Coxeter_element"}]}],
      BaseStyle->"Hyperlink",
      ButtonData->{
        URL["https://en.wikipedia.org/wiki/Coxeter_element"], None},
      ButtonNote->"https://en.wikipedia.org/wiki/Coxeter_element"]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Numberhyperpernode", "[", 
      RowBox[{
      "ntuples_", ",", "efflistofgroups_", ",", "rmax_", ",", "f_", ",", "a_",
        ",", "c_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "rmax1", ",", "f1", ",", "a1", ",", "c1", ",", "efflistofgroups1", 
         ",", "ntuples1", ",", "singlenodedimlist", ",", 
         "lengthsinglenodedimlist", ",", "doublenodedimlist", ",", 
         "lengthdoublenodedimlist", ",", "triplenodedimlist", ",", 
         "lengthtriplenodedimlist", ",", "groupnvnh", ",", "lengthgroupnvnh", 
         ",", "singlestartingpoint", ",", "lengthsinglestartingpoint", ",", 
         "doublestartingpoint", ",", "lengthdoublestartingpoint", ",", 
         "triplestartingpoint", ",", "lengthtriplestartingpoint", ",", "X", 
         ",", "Y", ",", "Z", ",", "betatriple", ",", "subtriplestartingpoint",
          ",", "tripleconsideredgroup1", ",", "tripleconsideredgroup2", ",", 
         "tripleconsideredgroup3", ",", "triplebetafunctiongroup1", ",", 
         "triplebetafunctiongroup2", ",", "triplebetafunctiongroup3", ",", 
         "betadouble", ",", "subdoublestartingpoint", ",", 
         "doubleconsideredgroup1", ",", "doubleconsideredgroup2", ",", 
         "doublebetafunctiongroup1", ",", "doublebetafunctiongroup2", ",", 
         "betasingle", ",", "singleconsideredgroup", ",", 
         "singlebetafunctiongroup", ",", "joinedbeta", ",", 
         "lengthjoinedbeta", ",", "grouplistbeta", ",", "lengthgrouplistbeta",
          ",", "finalbeta", ",", "lengthfinalbeta", ",", "XYZ", ",", 
         "Eqnumberhyper", ",", "Eqbeta", ",", "resolution", ",", "res"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rmax1", "=", "rmax"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"a1", "=", "a"}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"efflistofgroups1", "=", "efflistofgroups"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ntuples1", "=", "ntuples"}], ";", "\[IndentingNewLine]", 
        RowBox[{"singlenodedimlist", "=", 
         RowBox[{"SingleNodeDimList", "[", 
          RowBox[{
          "efflistofgroups1", ",", "rmax1", ",", "f1", ",", "a1", ",", "c1"}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lengthsinglenodedimlist", "=", 
         RowBox[{"Length", "[", "singlenodedimlist", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"doublenodedimlist", "=", 
         RowBox[{"DoubleNodeDimList", "[", 
          RowBox[{
          "efflistofgroups1", ",", "rmax1", ",", "f1", ",", "a1", ",", "c1"}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lengthdoublenodedimlist", "=", 
         RowBox[{"Length", "[", "doublenodedimlist", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"triplenodedimlist", "=", 
         RowBox[{"TripleNodeDimList", "[", 
          RowBox[{
          "efflistofgroups1", ",", "rmax1", ",", "f1", ",", "a1", ",", "c1"}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lengthtriplenodedimlist", "=", 
         RowBox[{"Length", "[", "triplenodedimlist", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"groupnvnh", "=", 
         RowBox[{"GroupNvNh", "[", 
          RowBox[{"ntuples1", ",", "rmax1", ",", "f1", ",", "a1", ",", "c1"}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lengthgroupnvnh", "=", 
         RowBox[{"Length", "[", "groupnvnh", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "lengthsinglenodedimlist", "\[NotEqual]", 
            "lengthdoublenodedimlist"}], "||", 
           RowBox[{
           "lengthdoublenodedimlist", "\[NotEqual]", 
            "lengthtriplenodedimlist"}], "||", 
           RowBox[{
           "lengthgroupnvnh", "\[NotEqual]", "lengthtriplenodedimlist"}]}], 
          ",", 
          RowBox[{"Print", "[", "\"\<Different dimensions\>\"", "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"singlestartingpoint", "=", 
            RowBox[{"singlenodedimlist", "[", 
             RowBox[{"[", "total", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthsinglestartingpoint", "=", 
            RowBox[{"Length", "[", "singlestartingpoint", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"doublestartingpoint", "=", 
            RowBox[{"doublenodedimlist", "[", 
             RowBox[{"[", "total", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthdoublestartingpoint", "=", 
            RowBox[{"Length", "[", "doublestartingpoint", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"triplestartingpoint", "=", 
            RowBox[{"triplenodedimlist", "[", 
             RowBox[{"[", "total", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthtriplestartingpoint", "=", 
            RowBox[{"Length", "[", "triplestartingpoint", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"X", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"triplestartingpoint", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "7"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "l"}], "]"}], "]"}], 
                 "\[NotEqual]", "0"}], ",", 
                RowBox[{"x", "[", 
                 RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "]"}], ",", 
                "0"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "lengthtriplestartingpoint"}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "12"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Y", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"doublestartingpoint", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "5"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[NotEqual]", 
                 "0"}], ",", 
                RowBox[{"y", "[", 
                 RowBox[{"k", ",", "i", ",", "j"}], "]"}], ",", "0"}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "lengthdoublestartingpoint"}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Z", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"singlestartingpoint", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
                RowBox[{"z", "[", 
                 RowBox[{"k", ",", "i"}], "]"}], ",", "0"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "lengthsinglestartingpoint"}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"betatriple", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"subtriplestartingpoint", "=", 
               RowBox[{"triplestartingpoint", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"tripleconsideredgroup1", "=", 
               RowBox[{"subtriplestartingpoint", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"tripleconsideredgroup2", "=", 
               RowBox[{"subtriplestartingpoint", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"tripleconsideredgroup3", "=", 
               RowBox[{"subtriplestartingpoint", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"triplebetafunctiongroup1", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"X", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "]"}], "]"}], 
                  RowBox[{
                   RowBox[{
                   "Betafuncoeff", "[", "tripleconsideredgroup1", "]"}], "[", 
                   
                   RowBox[{"[", "i", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subtriplestartingpoint", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subtriplestartingpoint", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "[", 
                   RowBox[{"[", "l", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"triplebetafunctiongroup2", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"X", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "]"}], "]"}], 
                  RowBox[{
                   RowBox[{
                   "Betafuncoeff", "[", "tripleconsideredgroup2", "]"}], "[", 
                   
                   RowBox[{"[", "j", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subtriplestartingpoint", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subtriplestartingpoint", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "[", 
                   RowBox[{"[", "l", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"triplebetafunctiongroup3", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"X", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "]"}], "]"}], 
                  RowBox[{
                   RowBox[{
                   "Betafuncoeff", "[", "tripleconsideredgroup3", "]"}], "[", 
                   
                   RowBox[{"[", "l", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subtriplestartingpoint", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subtriplestartingpoint", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"betatriple", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "tripleconsideredgroup1", ",", "triplebetafunctiongroup1"}], 
                 "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"betatriple", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "tripleconsideredgroup2", ",", "triplebetafunctiongroup2"}], 
                 "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"betatriple", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "tripleconsideredgroup3", ",", "triplebetafunctiongroup3"}], 
                 "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "lengthtriplestartingpoint"}], 
              "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"betatriple", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"betatriple", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"betadouble", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"subdoublestartingpoint", "=", 
               RowBox[{"doublestartingpoint", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"doubleconsideredgroup1", "=", 
               RowBox[{"subdoublestartingpoint", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"doubleconsideredgroup2", "=", 
               RowBox[{"subdoublestartingpoint", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"doublebetafunctiongroup1", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Y", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
                  RowBox[{
                   RowBox[{
                   "Betafuncoeff", "[", "doubleconsideredgroup1", "]"}], "[", 
                   
                   RowBox[{"[", "i", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subdoublestartingpoint", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"doublebetafunctiongroup2", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Y", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
                  RowBox[{
                   RowBox[{
                   "Betafuncoeff", "[", "doubleconsideredgroup2", "]"}], "[", 
                   
                   RowBox[{"[", "j", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"subdoublestartingpoint", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"betadouble", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "doubleconsideredgroup1", ",", "doublebetafunctiongroup1"}], 
                 "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"betadouble", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "doubleconsideredgroup2", ",", "doublebetafunctiongroup2"}], 
                 "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "lengthdoublestartingpoint"}], 
              "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"betadouble", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"betadouble", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"betasingle", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"singleconsideredgroup", "=", 
               RowBox[{"singlestartingpoint", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "1"}], "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"singlebetafunctiongroup", "=", 
               RowBox[{
                RowBox[{"Z", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], ".", 
                RowBox[{
                "Betafuncoeff", "[", "singleconsideredgroup", "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"betasingle", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "singleconsideredgroup", ",", "singlebetafunctiongroup"}], 
                 "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "lengthsinglestartingpoint"}], 
              "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"betasingle", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"betasingle", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"joinedbeta", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"betatriple", ",", "betadouble", ",", "betasingle"}], 
             "]"}]}], ";", " ", "\[IndentingNewLine]", 
           RowBox[{"lengthjoinedbeta", "=", 
            RowBox[{"Length", "[", "joinedbeta", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"grouplistbeta", "=", 
            RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"!", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"grouplistbeta", ",", 
                  RowBox[{"joinedbeta", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"grouplistbeta", ",", 
                 RowBox[{"joinedbeta", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "lengthjoinedbeta"}], "}"}]}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"grouplistbeta", "=", 
            RowBox[{"Delete", "[", 
             RowBox[{"grouplistbeta", ",", "1"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"lengthgrouplistbeta", "=", 
            RowBox[{"Length", "[", "grouplistbeta", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"finalbeta", "=", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "lengthgrouplistbeta"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"finalbeta", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
               RowBox[{"grouplistbeta", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"Do", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"finalbeta", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "\[Equal]", 
                   RowBox[{"joinedbeta", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"finalbeta", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], "=", 
                   RowBox[{
                    RowBox[{"finalbeta", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], "+", 
                    RowBox[{"joinedbeta", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}]}], "]"}], 
                "\[IndentingNewLine]", ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "lengthjoinedbeta"}], "}"}]}], 
               "]"}], ";"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "lengthgrouplistbeta"}], "}"}]}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"lengthfinalbeta", "=", 
            RowBox[{"Length", "[", "finalbeta", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"XYZ", "=", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"Flatten", "[", "X", "]"}], ",", 
                 RowBox[{"Flatten", "[", "Y", "]"}], ",", "Z"}], "]"}], "]"}],
               ",", "0", ",", "Infinity"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Eqnumberhyper", "=", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"triplestartingpoint", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "7"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "l"}], "]"}], "]"}], "*", 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "]"}], "]"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "lengthtriplestartingpoint"}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "12"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "12"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"doublestartingpoint", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "5"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
                RowBox[{"Y", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "lengthdoublestartingpoint"}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "12"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"singlestartingpoint", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "2"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "*", 
                RowBox[{"Z", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "i"}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "lengthsinglestartingpoint"}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Eqbeta", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"finalbeta", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
               RowBox[{"2", 
                RowBox[{"Coxetervalue", "[", 
                 RowBox[{"finalbeta", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "lengthfinalbeta"}], "}"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"resolution", "=", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Eqbeta", "\[Equal]", "0"}], ",", 
                RowBox[{"Eqnumberhyper", "\[Equal]", 
                 RowBox[{"groupnvnh", "[", 
                  RowBox[{"[", 
                   RowBox[{"total", ",", "3"}], "]"}], "]"}]}], ",", 
                RowBox[{"XYZ", "\[GreaterEqual]", " ", "0"}]}], "}"}], ",", 
              "XYZ", ",", "Integers", ",", 
              RowBox[{"Method", "\[Rule]", "Reduce"}]}], "]"}]}], ";", " ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
             "Uncomment", " ", "this", " ", "and", " ", "comment", " ", "the",
               " ", "following"}], ",", " ", 
             RowBox[{
             "if", " ", "you", " ", "want", " ", "to", " ", "have", " ", 
              "all", " ", "the", " ", "quivers"}], ",", " ", 
             RowBox[{"also", " ", "the", " ", "isolated", " ", "ones"}]}], 
            " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"resolution", "=", 
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Eqbeta", "\[Equal]", "0"}], ",", 
                   RowBox[{"Eqnumberhyper", "\[Equal]", 
                    RowBox[{"groupnvnh", "[", 
                    RowBox[{"[", 
                    RowBox[{"total", ",", "3"}], "]"}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"Flatten", "[", "X", "]"}], "\[GreaterEqual]", 
                    "0"}], ",", 
                   RowBox[{
                    RowBox[{"Flatten", "[", "Z", "]"}], "\[GreaterEqual]", 
                    "0"}], ",", 
                   RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", "Y", "]"}], ",", "0"}], "]"}], 
                    ">", "0"}]}], "}"}], ",", "XYZ", ",", "Integers", ",", 
                 RowBox[{"Method", "\[Rule]", " ", "Reduce"}]}], "]"}]}], ";",
               " ", 
              RowBox[{
              "Uncomment", " ", "this", " ", "and", " ", "comment", " ", 
               "the", " ", "previous"}]}], ",", " ", 
             RowBox[{
             "if", " ", "you", " ", "want", " ", "to", " ", "have", " ", 
              "only", " ", "the", " ", "connected", " ", "quivers"}]}], 
            "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "resolution", "]"}], "!=", "0"}], ",", 
             "\n", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"f1", ">", "1"}], "&&", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"doublenodedimlist", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], "]"}], "!=", "0"}]}], 
                ",", "\n", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"groupnvnh", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"triplenodedimlist", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3", ",", "5"}], "}"}]}], "]"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"doublenodedimlist", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], 
                    ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"singlenodedimlist", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "]"}], ",", 
                    "resolution"}], "}"}]}], "]"}], ";"}]}], "\n", "]"}], ";",
               "\n", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"f1", "==", "1"}], ",", "\n", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"res", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"groupnvnh", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"triplenodedimlist", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3", ",", "5"}], "}"}]}], "]"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"doublenodedimlist", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], 
                    ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"singlenodedimlist", "[", 
                    RowBox[{"[", "total", "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "]"}], ",", 
                    "resolution"}], "}"}]}], "]"}], ";"}]}], "\n", "]"}], 
              ";"}]}], "\n", "]"}], ";"}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"total", ",", "1", ",", "lengthsinglenodedimlist"}], 
           "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"res", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "res"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UVTheory", "[", 
      RowBox[{"r_", ",", "a_", ",", "c_", ",", "f_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "r1", ",", "a1", ",", "c1", ",", "f1", ",", "listofgroups", ",", 
         "ntuples", ",", "efflistofgroups", ",", "linearquiver"}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"r1", "=", "r"}], ";", "\[IndentingNewLine]", 
        RowBox[{"a1", "=", "a"}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", "c"}], ";", "\[IndentingNewLine]", 
        RowBox[{"f1", "=", "f"}], ";", "\[IndentingNewLine]", 
        RowBox[{"listofgroups", "=", 
         RowBox[{"Listofgroups", "[", 
          RowBox[{"r1", ",", "f1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ntuples", "=", 
         RowBox[{"Ntuples", "[", 
          RowBox[{"listofgroups", ",", "r1", ",", "f1"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"efflistofgroups", "=", 
         RowBox[{"EffListofgroups", "[", 
          RowBox[{"ntuples", ",", "r1", ",", "f1", ",", "a1", ",", "c1"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"linearquiver", "=", 
         RowBox[{"Numberhyperpernode", "[", 
          RowBox[{
          "ntuples", ",", "efflistofgroups", ",", "r1", ",", "f1", ",", "a1", 
           ",", "c1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "linearquiver"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7814583448453493`*^9, 3.781458554272904*^9}, {
   3.7814586211032476`*^9, 3.781458703047257*^9}, {3.7814619077644453`*^9, 
   3.781461926305852*^9}, 3.7814621582495623`*^9, {3.781465597215163*^9, 
   3.781465614489943*^9}, {3.78146569267408*^9, 3.781465695256564*^9}, {
   3.781465891321397*^9, 3.78146589224818*^9}, {3.781466435227474*^9, 
   3.78146643586868*^9}, {3.78146709377384*^9, 3.781467502314645*^9}, {
   3.781467540154831*^9, 3.78146764368604*^9}, {3.781467690807132*^9, 
   3.781467773201228*^9}, {3.7814681642062817`*^9, 3.781468316968422*^9}, {
   3.781468801952153*^9, 3.78146881388625*^9}, {3.7815008809993353`*^9, 
   3.781500891319045*^9}, {3.78150246102059*^9, 3.781502697697907*^9}, {
   3.7815188374175177`*^9, 3.781518843025879*^9}, {3.781529899171564*^9, 
   3.781529904611679*^9}, {3.781530251898827*^9, 3.781530297875285*^9}, {
   3.781530358660142*^9, 3.7815304719196157`*^9}, {3.7815306841230297`*^9, 
   3.781530736089321*^9}, {3.781530773345387*^9, 3.7815308751032867`*^9}, {
   3.781530919390759*^9, 3.781531020653542*^9}, {3.781531053075797*^9, 
   3.781531076226475*^9}, {3.7815311299148493`*^9, 3.781531131593425*^9}, {
   3.7815312174534073`*^9, 3.78153123249375*^9}, {3.78153128769868*^9, 
   3.781531294841238*^9}, {3.781531348166047*^9, 3.781531378621097*^9}, {
   3.781531435924416*^9, 3.781531460835409*^9}, {3.781531512747053*^9, 
   3.781531514932559*^9}, {3.781531624927256*^9, 3.781531689815271*^9}, {
   3.7815317543663073`*^9, 3.781531764229801*^9}, {3.781537045535754*^9, 
   3.7815372118846083`*^9}, {3.781537320404357*^9, 3.7815373212261877`*^9}, {
   3.781537449117453*^9, 3.7815375230612707`*^9}, {3.7824668659089127`*^9, 
   3.782466987518214*^9}, {3.782468648167206*^9, 3.782468659892434*^9}, {
   3.782469380172683*^9, 3.782469382434396*^9}, {3.78246944822235*^9, 
   3.782469448573151*^9}, {3.782477750569133*^9, 3.782477783163415*^9}, {
   3.782539026307665*^9, 3.782539071169444*^9}, {3.7825391178742943`*^9, 
   3.7825397317818823`*^9}, {3.7825397863352737`*^9, 3.782539885418888*^9}, {
   3.782539945138544*^9, 3.782540012768998*^9}, {3.782540046488454*^9, 
   3.782540094831506*^9}, {3.7825643692776546`*^9, 3.782564896945017*^9}, {
   3.782565072731583*^9, 3.782565554010397*^9}, {3.782570370089766*^9, 
   3.782570371087834*^9}, {3.78257881769031*^9, 3.7825789754036913`*^9}, {
   3.7825790107485123`*^9, 3.782579077299403*^9}, {3.782579112092743*^9, 
   3.782579245141594*^9}, {3.782579279960009*^9, 3.78257952766261*^9}, {
   3.78257991014524*^9, 3.78257993017682*^9}, {3.782580221839571*^9, 
   3.782580233509712*^9}, {3.782580286864802*^9, 3.782580297143381*^9}, {
   3.782580349008779*^9, 3.782580582419368*^9}, {3.782580720051681*^9, 
   3.782580743985365*^9}, {3.782580849993307*^9, 3.7825808894604683`*^9}, {
   3.782580922286551*^9, 3.782580925940095*^9}, {3.782581144092355*^9, 
   3.7825811501001368`*^9}, {3.782581251753186*^9, 3.782581393829001*^9}, {
   3.7825814423952227`*^9, 3.7825814445656*^9}, {3.782581514727356*^9, 
   3.782581546622493*^9}, 3.782581577954033*^9, 3.7825826134628563`*^9, {
   3.782582693969455*^9, 3.782582713711135*^9}, {3.78262311171642*^9, 
   3.782623115922084*^9}, {3.782625245337262*^9, 3.78262535932635*^9}, {
   3.782625415623424*^9, 3.782625531521556*^9}, {3.782626112477309*^9, 
   3.782626114305739*^9}, {3.782626490562293*^9, 3.782626501354941*^9}, {
   3.782626532770396*^9, 3.78262658731279*^9}, {3.782626627726129*^9, 
   3.782626668712287*^9}, {3.782626717319626*^9, 3.782626729117855*^9}, {
   3.782626764166975*^9, 3.782626778934619*^9}, {3.782626966253647*^9, 
   3.782626990711009*^9}, {3.7826270229825993`*^9, 3.782627088477758*^9}, {
   3.7826272285946283`*^9, 3.782627257058456*^9}, 3.782627297289834*^9, {
   3.7826337654212914`*^9, 3.782633882623694*^9}, {3.7826340057716846`*^9, 
   3.782634084593995*^9}, {3.782634117494989*^9, 3.782634162209743*^9}, 
   3.782634192300684*^9, {3.7826342989219437`*^9, 3.782634346165288*^9}, {
   3.782634412175831*^9, 3.782634426607811*^9}, {3.78263462246031*^9, 
   3.782634622889308*^9}, {3.78263699059927*^9, 3.782637040558384*^9}, {
   3.7826371878888893`*^9, 3.782637201681878*^9}, {3.7826372735758057`*^9, 
   3.782637283815226*^9}, {3.782637364542288*^9, 3.782637417519846*^9}, {
   3.782637448163704*^9, 3.78263745671977*^9}, 3.7826378030786247`*^9, {
   3.782639585793128*^9, 3.782639599008896*^9}, {3.782639635848299*^9, 
   3.7826396404170322`*^9}, {3.782639701178865*^9, 3.78263970149205*^9}, {
   3.7826400527686577`*^9, 3.7826401281990967`*^9}, {3.782640239110259*^9, 
   3.782640245943159*^9}, 3.7826403422097187`*^9, {3.782640489077059*^9, 
   3.782640508500867*^9}, {3.782640599448917*^9, 3.782640640079317*^9}, {
   3.78264077284591*^9, 3.782640817813779*^9}, {3.782641272740437*^9, 
   3.782641318213902*^9}, {3.782641402442521*^9, 3.782641495975129*^9}, 
   3.7826415305341*^9, {3.782642146757235*^9, 3.782642171580846*^9}, {
   3.782642234004415*^9, 3.7826422706571417`*^9}, {3.782642311562907*^9, 
   3.782642311808422*^9}, {3.782642389867594*^9, 3.7826423926362047`*^9}, {
   3.7826424384920073`*^9, 3.782642442774933*^9}, {3.782642489199967*^9, 
   3.782642489705348*^9}, {3.782734805148118*^9, 3.7827349006902227`*^9}, {
   3.782734959727407*^9, 3.782734960103216*^9}, {3.7827365321191397`*^9, 
   3.7827365821905527`*^9}, {3.782736644341217*^9, 3.782736706436352*^9}, {
   3.782736806314331*^9, 3.782736834773788*^9}, {3.78273687824118*^9, 
   3.782737224922818*^9}, {3.782737448580056*^9, 3.782737466932729*^9}, {
   3.782737511671282*^9, 3.782737523348464*^9}, {3.782737651938551*^9, 
   3.7827376593272142`*^9}, {3.7827377088006353`*^9, 3.782737725031021*^9}, {
   3.782737789774789*^9, 3.782737829853921*^9}, 3.782743793379697*^9, {
   3.782743876555339*^9, 3.7827439373579283`*^9}, {3.782744158354835*^9, 
   3.782744170955637*^9}, {3.782744499179722*^9, 3.782744518155322*^9}, {
   3.7827446276613626`*^9, 3.782744658514386*^9}, {3.7827447070740957`*^9, 
   3.782744707520163*^9}, {3.782745534351775*^9, 3.782745584940504*^9}, {
   3.782751066270072*^9, 3.782751120434113*^9}, {3.782751184598325*^9, 
   3.782751199633889*^9}, {3.782751549181119*^9, 3.782751553787051*^9}, {
   3.78275217845157*^9, 3.782752258492894*^9}, {3.782752289677677*^9, 
   3.782752300646102*^9}, 3.782752455331036*^9, {3.782752534874797*^9, 
   3.782752571728732*^9}, {3.782752663919544*^9, 3.7827526786090937`*^9}, {
   3.782818906182534*^9, 3.782818937414817*^9}, {3.782818989915785*^9, 
   3.7828190745370007`*^9}, {3.782819109305908*^9, 3.782819116504704*^9}, 
   3.7828191469149113`*^9, {3.782819248291963*^9, 3.7828192618606377`*^9}, {
   3.782819441616027*^9, 3.782819475590928*^9}, {3.782819884648573*^9, 
   3.78281993435006*^9}, 3.7828199665715437`*^9, {3.782894051419273*^9, 
   3.782894296733739*^9}, 3.78289432681301*^9, 3.782909016576941*^9, {
   3.783258548990345*^9, 3.7832585531258917`*^9}, {3.783662308101293*^9, 
   3.783662331721075*^9}, 3.785052956412475*^9, {3.785055524784706*^9, 
   3.7850555281405983`*^9}, 3.788760752196286*^9, {3.789202262946536*^9, 
   3.789202301098689*^9}, {3.789202453706641*^9, 3.789202470259693*^9}, {
   3.789202552987361*^9, 3.789202612348762*^9}, {3.78920286079762*^9, 
   3.7892028665752697`*^9}, {3.789209261632729*^9, 3.7892092662971363`*^9}, {
   3.789211520637101*^9, 3.7892115385847397`*^9}, {3.789227434598174*^9, 
   3.789227445180708*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fe38fb6a-2f0e-47da-b529-8bb3a60bdeb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input", "Section",
 CellChangeTimes->{{3.741198046805943*^9, 3.741198069568984*^9}, {
  3.782818527032132*^9, 3.782818531823214*^9}, {3.782818957182929*^9, 
  3.782818957710525*^9}},ExpressionUUID->"7e4ac86b-b604-4fa3-aa0b-\
1fa7f07a7aee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dirPath", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"$Input", "===", "\"\<\>\""}], ",", 
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     RowBox[{"DirectoryName", "@", "$InputFileName"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "dirPath", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", ":=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", ":=", 
   RowBox[{"145", "/", "24"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", ":=", 
   RowBox[{"37", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", ":=", "3"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.741427074010083*^9, 3.7414271443840027`*^9}, {
   3.7414274818810263`*^9, 3.741427482085146*^9}, {3.741428128746998*^9, 
   3.7414281289441767`*^9}, {3.741428171477569*^9, 3.741428204308784*^9}, {
   3.741428306060534*^9, 3.7414283109453917`*^9}, {3.741944991202837*^9, 
   3.741944995023541*^9}, {3.7420301384233637`*^9, 3.7420301426647367`*^9}, {
   3.742302120908881*^9, 3.742302123218038*^9}, {3.7424943556697273`*^9, 
   3.742494358295104*^9}, {3.745412680461556*^9, 3.745412685521121*^9}, 
   3.746423296777027*^9, 3.7464257071550293`*^9, {3.746425837223061*^9, 
   3.746425838063067*^9}, {3.7464259027468777`*^9, 3.7464259048289137`*^9}, {
   3.746425938783349*^9, 3.7464259436574574`*^9}, {3.7471545770205803`*^9, 
   3.7471546003806887`*^9}, {3.753188688526984*^9, 3.7531886934945517`*^9}, 
   3.7531887248384857`*^9, {3.753188755781755*^9, 3.753188783764089*^9}, {
   3.753188822531876*^9, 3.753188827523003*^9}, {3.756714042526042*^9, 
   3.756714042711931*^9}, {3.762176451905109*^9, 3.762176453976336*^9}, {
   3.763185208764377*^9, 3.763185208859953*^9}, {3.763203501924921*^9, 
   3.763203503851893*^9}, {3.763207232276929*^9, 3.763207232360701*^9}, {
   3.763208438452961*^9, 3.763208438555335*^9}, {3.763210216982677*^9, 
   3.763210217332432*^9}, {3.763708335664894*^9, 3.7637083373684053`*^9}, {
   3.763708849698234*^9, 3.763708849777607*^9}, {3.7637089550154943`*^9, 
   3.7637089550626087`*^9}, {3.763709137386194*^9, 3.763709137417118*^9}, {
   3.767612714062764*^9, 3.767612714502269*^9}, {3.7676204604631*^9, 
   3.767620463167304*^9}, {3.772349402722497*^9, 3.772349405358159*^9}, {
   3.772350904205166*^9, 3.772350949212679*^9}, {3.7723509865137873`*^9, 
   3.772350989687296*^9}, {3.772351059844941*^9, 3.772351085648798*^9}, {
   3.77235113988093*^9, 3.772351141456627*^9}, {3.77235119323389*^9, 
   3.772351222764854*^9}, {3.7723512834317827`*^9, 3.772351381187715*^9}, {
   3.7723514948538103`*^9, 3.77235149506577*^9}, {3.772352489328475*^9, 
   3.772352520776265*^9}, {3.774269182190041*^9, 3.7742691822388268`*^9}, {
   3.781093749554173*^9, 3.781093756648308*^9}, {3.781093814593823*^9, 
   3.7810938174058447`*^9}, {3.781164664227447*^9, 3.7811646643093452`*^9}, {
   3.781168514650478*^9, 3.7811685167413282`*^9}, {3.7811685547861567`*^9, 
   3.781168585932864*^9}, {3.781168677645524*^9, 3.781168681812245*^9}, {
   3.781168725474519*^9, 3.7811687256571198`*^9}, {3.781168920121855*^9, 
   3.781168944228459*^9}, {3.781169041812705*^9, 3.7811690505066147`*^9}, {
   3.781169130321535*^9, 3.78116913480632*^9}, {3.781169263337954*^9, 
   3.781169268745996*^9}, {3.781169337638026*^9, 3.781169356257597*^9}, {
   3.7811697965431623`*^9, 3.781169821316422*^9}, {3.7811705248650427`*^9, 
   3.781170524992696*^9}, {3.781170569458425*^9, 3.7811705695829477`*^9}, {
   3.781177716469265*^9, 3.781177723244416*^9}, {3.781177798154161*^9, 
   3.7811778022676067`*^9}, {3.781178013301908*^9, 3.7811780160612307`*^9}, {
   3.781178879684834*^9, 3.781178905236905*^9}, {3.781179018309915*^9, 
   3.781179022811417*^9}, {3.781179800337689*^9, 3.7811798024853897`*^9}, {
   3.781180775069269*^9, 3.781180775218092*^9}, {3.781180992792405*^9, 
   3.781180994590143*^9}, {3.7811811249552*^9, 3.781181125103982*^9}, {
   3.78118189463068*^9, 3.781181894787438*^9}, {3.781187491733054*^9, 
   3.781187492731658*^9}, {3.7811899395131207`*^9, 3.7811899396375637`*^9}, {
   3.781242414065889*^9, 3.7812424167460613`*^9}, {3.781243308843494*^9, 
   3.781243309345261*^9}, {3.781244110896925*^9, 3.781244114092074*^9}, {
   3.7812441916474133`*^9, 3.7812441926292353`*^9}, {3.7812445116012087`*^9, 
   3.781244511695566*^9}, {3.7812448785945*^9, 3.7812448787125607`*^9}, {
   3.781244974168977*^9, 3.781244974383019*^9}, {3.7812450713908863`*^9, 
   3.781245071501107*^9}, {3.781253568908202*^9, 3.7812535689827127`*^9}, {
   3.7812536373194027`*^9, 3.781253637429472*^9}, {3.781253679518524*^9, 
   3.7812536796366253`*^9}, 3.7812537438611383`*^9, {3.781253783024261*^9, 
   3.781253783152714*^9}, {3.781253820407052*^9, 3.781253820505748*^9}, {
   3.781253877274832*^9, 3.7812538779207277`*^9}, {3.781253922641879*^9, 
   3.781253922768095*^9}, {3.781253962200878*^9, 3.7812539624551563`*^9}, {
   3.781254002624466*^9, 3.781254002742344*^9}, {3.781254043631658*^9, 
   3.781254043733612*^9}, {3.781256649533586*^9, 3.781256649643379*^9}, {
   3.781256694924665*^9, 3.7812566950348*^9}, {3.781256762635366*^9, 
   3.781256762761395*^9}, {3.781256802370542*^9, 3.781256803144712*^9}, {
   3.781256848657658*^9, 3.781256848783832*^9}, {3.781257164947526*^9, 
   3.7812571659294147`*^9}, {3.781257215522807*^9, 3.7812572156565733`*^9}, {
   3.781257262545763*^9, 3.781257268039701*^9}, {3.781257334944356*^9, 
   3.781257335366611*^9}, {3.781267503218745*^9, 3.781267506278483*^9}, {
   3.7812676102250557`*^9, 3.781267611406988*^9}, {3.7812677536942587`*^9, 
   3.7812677538041687`*^9}, {3.781267799653105*^9, 3.781267800155356*^9}, 
   3.781267843820437*^9, {3.781267894411834*^9, 3.781267894529456*^9}, 
   3.781267943066329*^9, {3.781277743265439*^9, 3.78127774892063*^9}, {
   3.781277852924567*^9, 3.781277853062357*^9}, {3.781278271173414*^9, 
   3.781278275071382*^9}, {3.7812784367846746`*^9, 3.78127843705548*^9}, {
   3.7812784726549473`*^9, 3.781278472811612*^9}, {3.78127854884376*^9, 
   3.781278548951069*^9}, {3.7812785922919817`*^9, 3.781278592468644*^9}, {
   3.781278663932228*^9, 3.781278664070026*^9}, {3.78127870810264*^9, 
   3.7812787082927647`*^9}, {3.781278769269561*^9, 3.7812787694098043`*^9}, {
   3.781278820327158*^9, 3.781278820527289*^9}, {3.7812788735531178`*^9, 
   3.781278875159833*^9}, {3.7812789245007277`*^9, 3.78127892467237*^9}, {
   3.7812789900548983`*^9, 3.78127899048007*^9}, {3.781279035519014*^9, 
   3.781279035643366*^9}, 3.7812790929202337`*^9, {3.7812791394917316`*^9, 
   3.7812791396387157`*^9}, {3.781279205823243*^9, 3.781279205935952*^9}, {
   3.7812792567488403`*^9, 3.781279256994691*^9}, {3.781279306185239*^9, 
   3.781279307058138*^9}, {3.781279360107758*^9, 3.7812793605283203`*^9}, {
   3.781279430992826*^9, 3.781279431950841*^9}, {3.7812795118551283`*^9, 
   3.78127951197233*^9}, {3.781279591978654*^9, 3.781279592100011*^9}, {
   3.781279662711261*^9, 3.781279666484499*^9}, {3.781280316352268*^9, 
   3.781280322473035*^9}, {3.78128039268919*^9, 3.78128039320382*^9}, {
   3.781280458732292*^9, 3.781280466951563*^9}, {3.78128051927413*^9, 
   3.7812805193999863`*^9}, {3.781280599579068*^9, 3.781280603808949*^9}, {
   3.781280659394541*^9, 3.7812806594968033`*^9}, {3.781280777769438*^9, 
   3.781280778015923*^9}, {3.781280828009305*^9, 3.781280828858501*^9}, {
   3.781280893802494*^9, 3.781280893923567*^9}, {3.781280960549695*^9, 
   3.781280960669874*^9}, {3.781281035342411*^9, 3.781281035443569*^9}, {
   3.781281082354115*^9, 3.7812810824541607`*^9}, {3.781281135309613*^9, 
   3.781281135431628*^9}, {3.781281182663148*^9, 3.781281183240793*^9}, {
   3.7812812846169243`*^9, 3.781281284772111*^9}, {3.78128140555072*^9, 
   3.781281406949139*^9}, {3.7812814948820467`*^9, 3.781281495790856*^9}, {
   3.78128155509895*^9, 3.781281556566556*^9}, {3.781281608474718*^9, 
   3.781281608635084*^9}, {3.781281670591226*^9, 3.781281671374975*^9}, 
   3.781281931994668*^9, 3.78128201313783*^9, {3.781282068603904*^9, 
   3.781282069296636*^9}, {3.781282171056436*^9, 3.781282172153346*^9}, {
   3.7812822559248037`*^9, 3.7812822564490213`*^9}, {3.7813428651667433`*^9, 
   3.781342868612986*^9}, {3.7813435345457487`*^9, 3.781343569615121*^9}, {
   3.781344253531598*^9, 3.781344255281631*^9}, {3.781344637475964*^9, 
   3.781344642657978*^9}, {3.781344957085904*^9, 3.781344957163795*^9}, {
   3.7813458483381777`*^9, 3.781345848983914*^9}, {3.781346700017115*^9, 
   3.781346705390572*^9}, {3.78134676887953*^9, 3.781346769189518*^9}, {
   3.781346970651375*^9, 3.781346970857316*^9}, {3.781347452807457*^9, 
   3.7813474567777863`*^9}, {3.7813479849345093`*^9, 3.781347991384493*^9}, {
   3.781366644662547*^9, 3.7813666505560637`*^9}, {3.781498802364216*^9, 
   3.78149880313068*^9}, {3.7814996388688927`*^9, 3.781499641825678*^9}, {
   3.781500068490053*^9, 3.781500070398814*^9}, {3.782022150110774*^9, 
   3.78202215232519*^9}, {3.782036202531682*^9, 3.782036202685382*^9}, {
   3.7820371114373407`*^9, 3.782037113227929*^9}, {3.782038170129592*^9, 
   3.782038171831387*^9}, {3.782038250456959*^9, 3.7820382506220303`*^9}, {
   3.782134947047208*^9, 3.782134947151144*^9}, {3.782136481754922*^9, 
   3.782136481840591*^9}, 3.7821396831507053`*^9, {3.782150700360771*^9, 
   3.782150702063899*^9}, {3.782194152147646*^9, 3.78219415456399*^9}, {
   3.782220038069642*^9, 3.782220039737763*^9}, {3.782300618342883*^9, 
   3.7823006194049873`*^9}, {3.782300723097199*^9, 3.782300723619775*^9}, {
   3.782301758822887*^9, 3.782301758964549*^9}, {3.78230650268864*^9, 
   3.782306504309821*^9}, {3.7823066923714542`*^9, 3.782306694232698*^9}, {
   3.782385591843479*^9, 3.782385594682158*^9}, {3.782385891597831*^9, 
   3.782385893367342*^9}, {3.782386334661336*^9, 3.782386337171369*^9}, {
   3.782386801588269*^9, 3.782386832180615*^9}, {3.782387100028288*^9, 
   3.782387100440796*^9}, {3.7823871476177483`*^9, 3.78238716341234*^9}, {
   3.782387434862878*^9, 3.782387444634708*^9}, {3.7823877126887074`*^9, 
   3.782387728326811*^9}, {3.782387778372942*^9, 3.7823877784814157`*^9}, {
   3.7823879357755747`*^9, 3.782387936707855*^9}, {3.7823882099213037`*^9, 
   3.782388231093266*^9}, {3.782389658668598*^9, 3.78238966107201*^9}, {
   3.7823900056570883`*^9, 3.7823901242351933`*^9}, {3.78239020680103*^9, 
   3.7823902198075314`*^9}, {3.78239025769832*^9, 3.782390258704935*^9}, {
   3.782390527269121*^9, 3.782390531177285*^9}, {3.782390957681983*^9, 
   3.782390960810135*^9}, {3.782391872817834*^9, 3.782391878588766*^9}, {
   3.782400047439576*^9, 3.782400051470022*^9}, {3.782405043967874*^9, 
   3.782405048174679*^9}, {3.7824059371583433`*^9, 3.7824059373578453`*^9}, {
   3.7824059848647423`*^9, 3.782406026398671*^9}, {3.782469205853634*^9, 
   3.7824692108520603`*^9}, {3.782469311907686*^9, 3.782469315359892*^9}, {
   3.782474382977496*^9, 3.782474383121188*^9}, {3.78247569782311*^9, 
   3.782475698093053*^9}, {3.7824778378405037`*^9, 3.782477837974069*^9}, {
   3.78248141702861*^9, 3.782481417158573*^9}, {3.782484203938814*^9, 
   3.7824842070356417`*^9}, {3.782484323882893*^9, 3.782484327658486*^9}, 
   3.782484809420404*^9, {3.782484954201621*^9, 3.782484954711711*^9}, 
   3.782540368373146*^9, {3.78254140674613*^9, 3.782541441780007*^9}, {
   3.7825689767316713`*^9, 3.782568978850111*^9}, {3.7825730073322687`*^9, 
   3.782573014170413*^9}, 3.782573057799016*^9, {3.782573241463552*^9, 
   3.7825732435822372`*^9}, {3.782573513370388*^9, 3.782573519312256*^9}, {
   3.782580610441205*^9, 3.782580619621088*^9}, {3.782580752022921*^9, 
   3.7825807552283154`*^9}, {3.782580933140244*^9, 3.782580940007291*^9}, {
   3.782628187582807*^9, 3.78262821161384*^9}, {3.782628598726536*^9, 
   3.7826287599231997`*^9}, {3.782628837802019*^9, 3.782628839953928*^9}, {
   3.7826336816192303`*^9, 3.782633686946373*^9}, {3.7826338238640833`*^9, 
   3.782633824140808*^9}, {3.782633932539359*^9, 3.78263393735573*^9}, {
   3.782634322829368*^9, 3.782634323314097*^9}, {3.782637516173314*^9, 
   3.782637517848775*^9}, {3.782639665145904*^9, 3.782639665525169*^9}, {
   3.782640248693778*^9, 3.782640254265212*^9}, {3.782640346616891*^9, 
   3.782640349102365*^9}, 3.782641324261219*^9, {3.782642522746497*^9, 
   3.782642524044262*^9}, {3.782642802976851*^9, 3.782642811085299*^9}, {
   3.7826496650956793`*^9, 3.782649672515517*^9}, {3.782734780079859*^9, 
   3.782734783935441*^9}, {3.782735198640271*^9, 3.7827352035590687`*^9}, {
   3.782735274639414*^9, 3.782735280029997*^9}, {3.782736775809087*^9, 
   3.782736792840453*^9}, {3.7827371862649918`*^9, 3.782737193832857*^9}, {
   3.782737274487177*^9, 3.782737282311018*^9}, {3.782738004456695*^9, 
   3.78273815705429*^9}, {3.782738196309494*^9, 3.782738247486758*^9}, {
   3.782751330059169*^9, 3.782751330180442*^9}, {3.782751996144755*^9, 
   3.782751996240715*^9}, {3.782818962121283*^9, 3.782818972076311*^9}, {
   3.7828192078097897`*^9, 3.7828192289057007`*^9}, {3.783258364390233*^9, 
   3.783258384859728*^9}, {3.783314092911991*^9, 3.783314105421936*^9}, {
   3.783662283438726*^9, 3.7836622954938374`*^9}, {3.785052732070505*^9, 
   3.7850527669816227`*^9}, {3.7850528056875353`*^9, 3.785052935674706*^9}, {
   3.785998708638089*^9, 3.7859987180086403`*^9}, {3.7887606640123777`*^9, 
   3.7887606758288317`*^9}, {3.789202745150334*^9, 3.789202759085739*^9}, {
   3.789209236083932*^9, 3.789209249441471*^9}, {3.7892093424502573`*^9, 
   3.789209359080027*^9}, {3.7892274154955587`*^9, 3.7892274270113487`*^9}, {
   3.790937866633376*^9, 
   3.790937868836712*^9}},ExpressionUUID->"64e12833-0b56-4a64-9196-\
a5613b033bd2"],

Cell[CellGroupData[{

Cell["Program", "Subsection",
 CellChangeTimes->{{3.782037283496207*^9, 3.782037284280151*^9}, {
  3.782819749350697*^9, 
  3.782819751726285*^9}},ExpressionUUID->"8206dc4c-27dd-457d-b507-\
a6e8f1cacaad"],

Cell[BoxData[
 RowBox[{"UVTheory", "[", 
  RowBox[{"r", ",", "a", ",", "c", ",", "f"}], "]"}]], "Input",
 CellChangeTimes->{{3.782819094742277*^9, 3.782819101620117*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b434581e-5a1a-45fe-90f1-1c0516dc4cc7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1867, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 218, 4, 75, "Title",ExpressionUUID->"e376cfbf-e43e-4fa9-bd96-34113d0f0202"],
Cell[CellGroupData[{
Cell[823, 30, 203, 4, 52, "Section",ExpressionUUID->"e377c564-4794-48ad-997b-551292c93593"],
Cell[1029, 36, 301022, 7021, 10617, "Input",ExpressionUUID->"fe38fb6a-2f0e-47da-b529-8bb3a60bdeb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302088, 7062, 245, 4, 52, "Section",ExpressionUUID->"7e4ac86b-b604-4fa3-aa0b-1fa7f07a7aee"],
Cell[302336, 7068, 13617, 195, 135, "Input",ExpressionUUID->"64e12833-0b56-4a64-9196-a5613b033bd2"],
Cell[CellGroupData[{
Cell[315978, 7267, 204, 4, 41, "Subsection",ExpressionUUID->"8206dc4c-27dd-457d-b507-a6e8f1cacaad"],
Cell[316185, 7273, 249, 4, 24, "Input",ExpressionUUID->"b434581e-5a1a-45fe-90f1-1c0516dc4cc7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


